EnvOS: Auditing Computer-Use Agents When the World Moves On : Phenomenon-Based Task Construction, Certification, and Evidence-Based Evaluation

Computer-use agents built on large language models (LLMs) work in software that can change while they act: an appointment moves, a policy is revised, a record is updated. Testing agents under such changes is harder than it looks. When an agent fails, the cause may be the agent, but it may also be a change that did not fire as intended, an update the agent never received, or a grader that scored the episode wrongly. We introduce EnvOS, a framework for building and certifying environments that change mid-task. Before any agent runs, EnvOS checks that each change fires correctly, that the task remains solvable, and that the grader separates correct from incorrect behavior; after each run, separate code re-checks the verdict from archived evidence. We apply it to stale information, where a value the agent has already seen changes before the agent acts on it. In clinic booking, Claude Opus 5 succeeds on 0/16 tasks when nothing extra is shown, 2/16 when reminded to re-check the source, and 15/16 when the updated value is shown; the gain over the reminder holds after correcting for all tests (p = 0.00293). In insurance-claim approval, Opus 5 re-checks on its own and succeeds on 10/10, whereas Claude Sonnet 5 rises from 1/10 to 9/10 when the current policy is shown again, a gain significant in its pre-registered test but not after correcting for all tests. Whether an agent caught a change thus varied with the model and the interface. We also stress-test the grading itself: on corrupted episodes designed blind from the rules, the EnvOS pipeline accepted none of 26 as clean, and on an externally generated set it caught 25 of 39, against 4 for simple log checks. Because every EnvOS environment is generated from a seed and graded by an audited automatic verifier, the same environments are natural candidates for training agents with reinforcement learning from verifiable rewards.

==> build.sh <==
#!/usr/bin/env bash
# Reproducible build of the ICLR 2027 submission from the frozen artifacts under audit/.
# Regenerates every number, table and figure; no artifact is copied by hand.
#   ./build.sh            full build (snapshot live artifacts -> ledger -> figures -> pdflatex x3 -> verify -> pages)
#   ./build.sh --quick    skip the figures
#   ./build.sh --stress   build a TEMPORARY COPY with synthetic worst-case prospective results (stress_fixtures.py;
#                         nothing is written under audit/ or into this directory) and check its page limit
# Live artifacts (a running block's search log, the scorer source) are copied into snapshots/ first, so the
# ledger pins what this build read and `claims.py --verify` stays meaningful after the build (see claims.py).
set -euo pipefail
cd "$(dirname "$0")"
PY=${PY:-/home/airesearch/miniconda3/bin/python3}
# The template's own fancyhdr/natbib must shadow the system versions: with fancyhdr v4 the running
# header "Under review as a conference paper at ICLR 2027" silently disappears.
export TEXINPUTS="./iclr2027:${TEXINPUTS:-}"
export BSTINPUTS="./iclr2027:${BSTINPUTS:-}"

command -v pdflatex >/dev/null || { echo "pdflatex not available: stopping at the .tex"; exit 2; }

if [ "${1:-}" = "--stress" ]; then
  export ENVOS_ROOT="${ENVOS_ROOT:-$(cd .. && pwd)}"   # the real audit/ is read, never written
  T=$(mktemp -d "${TMPDIR:-/tmp}/envos_stress.XXXXXX")
  rsync -a --exclude '*.pdf' --exclude '*.aux' --exclude '*.log' --exclude '.pytest_cache' --exclude '.hypothesis' \
        --exclude '.ruff_cache' --exclude '__pycache__' ./ "$T/paper/"
  cp figs/*.pdf "$T/paper/figs/" 2>/dev/null || true
  mkdir -p "$T/paper/figs/new" && cp figs/new/*.pdf "$T/paper/figs/new/" 2>/dev/null || true
  ( cd "$T/paper" && "$PY" stress_fixtures.py "$T/fixtures" "${2:-worst}" >/dev/null ) || exit 1
  echo "stress build in $T/paper (fixtures $T/fixtures)"
  ( cd "$T/paper" && ENVOS_R21_FIXTURES="$T/fixtures" ENVOS_R21_FIXTURES_ONLY=1 ./build.sh ) || exit 1
  exit 0
fi

"$PY" claims.py --snapshot --quiet                       # snapshots/ + ledger -> claims.json + claims.tex + tables/
if [ "${1:-}" != "--quick" ]; then
  ( cd figs && "$PY" make_figs.py )                      # figures from frozen artifacts
fi
pdflatex -interaction=nonstopmode -halt-on-error main.tex >/dev/null || { grep -n "^!" main.log | head; exit 1; }
bibtex main >/dev/null 2>&1 || true                      # gated below: 0 BibTeX warnings, 0 undefined citations
pdflatex -interaction=nonstopmode -halt-on-error main.tex >/dev/null || { grep -n "^!" main.log | head; exit 1; }
pdflatex -interaction=nonstopmode -halt-on-error main.tex >/dev/null || { grep -n "^!" main.log | head; exit 1; }
"$PY" claims.py --verify                                 # re-derive + diff + every macro used is defined
# r31 (blind GPT-6 Pro r30 item 5): the historical record, chronology and inventory as a supplementary provenance file,
# generated by claims.py and compiled against main.aux (references into the paper resolve through xr)
"$PY" claims.py --prov
( cd supp_provenance && for i in 1 2; do pdflatex -interaction=nonstopmode -halt-on-error EnvOS_historical_provenance.tex \
    >/dev/null || exit 1; done ) || { echo "FAIL: supp_provenance did not compile"; grep -n "^!" supp_provenance/*.log | head; exit 1; }
grep -q "Reference .* undefined" supp_provenance/EnvOS_historical_provenance.log && { echo "FAIL: undefined references in supp_provenance"; grep "Reference .* undefined" supp_provenance/EnvOS_historical_provenance.log | head; exit 1; } || true
"$PY" claims.py --prov-manifest
echo "supp_provenance: $(pdfinfo supp_provenance/EnvOS_historical_provenance.pdf | awk '/Pages/{print $2}') pages"

PAGES=$(pdfinfo main.pdf | awk '/Pages/{print $2}')
HDR=$(pdftotext main.pdf - | grep -c "Under review as a conference paper at ICLR 2027" || true)
[ "$HDR" -ge "$PAGES" ] || { echo "FAIL: running header on $HDR of $PAGES pages"; exit 1; }
grep -q "Undefined control sequence" main.log && { echo "FAIL: undefined control sequence"; grep -n -A2 "Undefined control sequence" main.log | head; exit 1; } || true
grep -q "LaTeX Warning: Reference .* undefined" main.log && { echo "FAIL: undefined references"; exit 1; } || true
grep -q "Citation .* undefined" main.log && { echo "FAIL: undefined citations"; grep "Citation .* undefined" main.log | head; exit 1; } || true
grep -q "^Warning--" main.blg && { echo "FAIL: BibTeX warnings"; grep "^Warning--" main.blg | head; exit 1; } || true
OVERFULL_H=$(grep -c '^Overfull \\hbox' main.log || true)
# An overfull \vbox is content taller than the page (e.g. an unbreakable table): the excess is clipped from the PDF.
# Anything over 2pt is a failure, like any overfull \hbox.
OVERFULL_V=$(awk '/^Overfull \\vbox \(/ { v = $3; sub(/^\(/, "", v); sub(/pt$/, "", v); if (v + 0 > 2) n++ }
                  END { print n + 0 }' main.log)
OVERFULL=$((OVERFULL_H + OVERFULL_V))
echo "built: $PAGES pages total, header on $HDR pages, $OVERFULL overfull box(es) ($OVERFULL_H hbox, $OVERFULL_V vbox > 2pt)"
{ grep -E '^Overfull \\[hv]box' main.log | sed 's/ in paragraph.*//; s/ in alignment.*//' | sort | uniq -c | sort -rn | head -5; } || true
[ "$OVERFULL" -eq 0 ] || { echo "FAIL: $OVERFULL overfull box(es) in main.log"; exit 1; }
"$PY" - <<'EOF'
import re, subprocess
txt = subprocess.run(["pdftotext", "main.pdf", "-"], capture_output=True, text=True).stdout
pages = txt.split("\f")
def first_page(pat):
    for i, p in enumerate(pages, 1):
        if re.search(pat, re.sub(r"\s+", "", p), re.I):
            return i
    return None
stmt = first_page(r"AIUSESTATEMENT")
appx = next((i for i, p in enumerate(pages, 1) if "VALIDITYTABLE" in re.sub(r"\s+", "", p)), None)  # case-sensitive: the heading
print(f"  main text: AI-use statement on page {stmt}; appendix A starts on page {appx}")

# ICLR 2027: strict 9 pages for the main text; the three statements, references and appendices do not count.
# \label{endofbody} sits immediately before the Reproducibility statement, so its page IS the main text length.
LIMIT = 9
m = re.search(r"\\newlabel\{endofbody\}\{\{[^}]*\}\{(\d+)\}", open("main.aux").read())
if not m:
    raise SystemExit("FAIL: \\label{endofbody} missing -- cannot check the ICLR page limit")
body = int(m.group(1))
print(f"  main text ends on page {body} of {LIMIT} allowed")
if body > LIMIT:
    raise SystemExit(f"FAIL: main text runs to page {body}; ICLR 2027 allows {LIMIT}")
EOF


==> make_figures.py <==
from pathlib import Path
import svgwrite, cairosvg, math
O=Path('/mnt/data/EnvOS_Research_Revision/figures'); O.mkdir(parents=True,exist_ok=True)
INK='#182436'; MUTED='#58697c'; BLUE='#2268A3'; BLUEBG='#EFF6FD'; GREEN='#21825C'; GREENBG='#EFF8F2'; PURPLE='#7350A1'; PURPLEBG='#F6F1FB'; GOLD='#B78022'; GOLDBG='#FFF8ED'; STROKE='#C4D0DE'; RED='#B34E47'
font='DejaVu Sans,Arial,sans-serif'
def new(name,w,h):
 d=svgwrite.Drawing(str(O/(name+'.svg')),size=(f'{w}px',f'{h}px'),viewBox=f'0 0 {w} {h}')
 d.add(d.rect(insert=(0,0),size=(w,h),fill='white'))
 return d

def rect(d,x,y,w,h,fill='white',stroke=STROKE,r=14,sw=1.6):
 d.add(d.rect(insert=(x,y),size=(w,h),rx=r,ry=r,fill=fill,stroke=stroke,stroke_width=sw))
def txt(d,x,y,s,size=23,bold=False,color=INK,anchor='start',family=font):
 d.add(d.text(s,insert=(x,y),font_size=size,font_weight=700 if bold else 400,fill=color,text_anchor=anchor,font_family=family))
def line(d,x1,y1,x2,y2,color=INK,width=2.6,dash=None):
 kwargs={'stroke':color,'stroke_width':width,'stroke_linecap':'round'}
 if dash: kwargs['stroke_dasharray']=dash
 d.add(d.line((x1,y1),(x2,y2),**kwargs))
def arrow(d,x1,y1,x2,y2,color=BLUE,width=2.7):
 line(d,x1,y1,x2,y2,color,width)
 a=math.atan2(y2-y1,x2-x1)
 p=[]
 for da in (2.55,-2.55): p.append((x2+13*math.cos(a+da),y2+13*math.sin(a+da)))
 d.add(d.polyline([p[0],(x2,y2),p[1]],fill='none',stroke=color,stroke_width=width,stroke_linecap='round',stroke_linejoin='round'))
def dot(d,x,y,color,r=7): d.add(d.circle(center=(x,y),r=r,fill=color))
def check(d,x,y,color=GREEN):
 d.add(d.circle(center=(x,y),r=13,fill=color))
 d.add(d.polyline([(x-6,y),(x-1,y+5),(x+7,y-5)],fill='none',stroke='white',stroke_width=2.7,stroke_linecap='round',stroke_linejoin='round'))
def labelpill(d,x,y,w,s,bg,fg):
 rect(d,x,y,w,37,bg,bg,r=11,sw=0.6); txt(d,x+w/2,y+26,s,18,True,fg,'middle')
def export(d,name):
 d.save(); cairosvg.svg2pdf(url=str(O/(name+'.svg')),write_to=str(O/(name+'.pdf')))
 cairosvg.svg2png(url=str(O/(name+'.svg')),write_to=str(O/(name+'.png')),output_width=1600)

# Figure 1: two evidence tracks with non-overlapping labels.
d=new('01_state_and_observation',1440,447)
txt(d,30,43,'One stale-world intervention: state and observation are separate',31,True)
heads=['1  Serve old value','2  Apply perturbation','3  Review-step information','4  Commit and score']
centers=[360,655,950,1240]
for x,s in zip(centers,heads): txt(d,x,92,s,19,True,INK,'middle')
rect(d,30,112,1380,116,BLUEBG,'#B6D0EA',r=15)
rect(d,30,248,1380,116,GREENBG,'#B6DFC8',r=15)
txt(d,52,138,'APPLICATION STATE',17,True,BLUE)
txt(d,52,275,'AGENT OBSERVATIONS',17,True,GREEN)
for x in [512,804,1097]: line(d,x,139,x,208,'#BED0E0',1.4);line(d,x,278,x,345,'#CEE2D5',1.4)
top=[('v₀ authoritative','recorded as served'),('δ : v₀ → v₁','mutation fires once'),('v₁ authoritative','same change in all arms'),('Score committed state','not panel text')]
bottom=[('Old-value frame','delivery logged separately'),('No immediate notice','trigger ≠ announcement'),('OFF / link / live value','only disclosure varies'),('Optional source revisit','reread not the endpoint')]
for x,(a,b) in zip(centers,top): txt(d,x,172,a,21,True,INK,'middle');txt(d,x,199,b,17,False,MUTED,'middle')
for x,(a,b) in zip(centers,bottom): txt(d,x,312,a,20,True,INK,'middle');txt(d,x,339,b,16,False,MUTED,'middle')
txt(d,720,416,'A served page is not proof of delivery or comprehension; the panel is never the source of truth.',19,False,MUTED,'middle')
export(d,'01_state_and_observation')

# Figure 2: end to end organized into authored candidate, certified test, recorded evidence.
d=new('02_pipeline',1440,490)
txt(d,30,46,'EnvOS: from a specified phenomenon to a supported evaluation claim',31,True)
# groups
G=[(26,85,430,343,BLUEBG,'#BCD5EC'),(508,85,420,343,GREENBG,'#C4E0CD'),(982,85,428,343,PURPLEBG,'#D6C8EA')]
for x,y,w,h,bg,st in G: rect(d,x,y,w,h,bg,st,18,2)
txt(d,51,130,'1   SPECIFY & INJECT',25,True,BLUE)
rect(d,50,158,380,64,'white','#C7D6E6'); txt(d,75,187,'Task + phenomenon',22,True);txt(d,75,210,'What can change, and why it matters',16,False,MUTED)
arrow(d,239,230,239,261,BLUE,2.4)
rect(d,50,268,380,122,'white','#C7D6E6'); txt(d,75,299,'Executable perturbation ρ',22,True);txt(d,75,333,'δ  State operator         τ  Trigger',18,False); txt(d,75,365,'c  Disclosure              g  One-shot guard',18,False)
arrow(d,459,261,502,261,BLUE,3.2)
txt(d,530,130,'2   CERTIFY BEFORE RUN',24,True,GREEN)
rect(d,532,160,372,232,'white','#C3DEC9')
for y,s in [(197,'World and trigger validity'),(246,'Observation consistency'),(295,'Scripted-policy feasibility'),(344,'Checker and corruption tests')]:
 check(d,559,y-7); txt(d,587,y,s,20,False,INK)
line(d,543,360,893,360,'#D7E5DC',1)
labelpill(d,618,383,200,'ADMIT / REJECT','#E3F5EA',GREEN)
arrow(d,929,261,975,261,BLUE,3.2)
txt(d,1005,130,'3   RUN, SCORE & AUDIT',23,True,PURPLE)
rect(d,1005,158,380,63,'white','#D9CCE9');txt(d,1028,186,'Isolated agent rollout',21,True);txt(d,1028,208,'observations · actions · state',16,False,MUTED)
arrow(d,1197,226,1197,251,PURPLE,2.4)
rect(d,1005,257,380,65,'white','#D9CCE9');txt(d,1028,284,'Validity first → task outcome',20,True);txt(d,1028,306,'state at commitment, not panel text',16,False,MUTED)
arrow(d,1197,327,1197,343,PURPLE,2.3)
rect(d,1005,346,380,64,'white','#D9CCE9');txt(d,1028,373,'Reconstruct & challenge',21,True);txt(d,1028,396,'separate code paths; archive corruptions',16,False,MUTED)
rect(d,403,449,625,31,'#F1F4F8','#D5DFE9',r=13)
txt(d,715,471,'Certification gates the model runs; auditing continues after they finish.',17,False,MUTED,'middle')
export(d,'02_pipeline')

# Figure 3 review conditions as precisely illustrated review frames, no generic decoration.
d=new('03_review_conditions',1440,415)
txt(d,28,48,'What differs between the paired conditions? Review-time information only.',31,True)
labels=[('OFF-A','No review panel',BLUEBG,BLUE),('CUE-A','Source-link panel',GOLDBG,GOLD),('LIVE-A','Current-value panel',GREENBG,GREEN)]
for idx,(code,description,bg,color) in enumerate(labels):
 x=28+idx*472
 rect(d,x,90,444,270,bg,STROKE,16,1.5)
 labelpill(d,x+20,108,112,code,color,'white')
 txt(d,x+150,133,description,23,True)
 # Browser frame
 rect(d,x+21,164,401,170,'white','#BECBD9',11)
 rect(d,x+21,164,401,31,'#E7EDF3','#BECBD9',11)
 dot(d,x+46,179,'#D8736D',5); dot(d,x+62,179,'#E7BE56',5); dot(d,x+78,179,'#73BE8C',5)
 txt(d,x+42,228,'Review before commit',19,True)
 if idx==0:
  txt(d,x+42,278,'No additional review message',19,False,MUTED)
 elif idx==1:
  rect(d,x+40,244,356,61,'#FDF6E8','#E7C991',8)
  txt(d,x+55,270,'Session source',18,True,GOLD)
  txt(d,x+55,295,'Location hidden  ·  open source link',16,False,INK)
 else:
  rect(d,x+40,244,356,61,'#EEF8EE','#BEDCC3',8)
  txt(d,x+55,270,'Current session location',18,True,GREEN)
  txt(d,x+55,295,'Updated value displayed here',17,False,INK)
rect(d,263,374,915,29,'#F1F4F8','#D5DFE9',r=13)
txt(d,720,395,'The authoritative source stays accessible in every condition; CUE-A is not a new phenomenon.',18,False,MUTED,'middle')
export(d,'03_review_conditions')

# Figure 4 pre-run certification, checking three complementary evidence types, with explicit gate.
d=new('04_certification',1440,385)
txt(d,28,47,'Pre-run certification: different checks target different evaluator failures',30,True)
blocks=[(28,'World & trigger','#EAF4FF',BLUE,[('Old value served','then one anchored mutation'),('Target-only state change','irrelevant records preserved')]),
(501,'Feasibility & discrimination','#EDF8F2',GREEN,[('Reference policy','valid route succeeds'),('Deficient policy','expected signature appears')]),
(974,'Checker challenge','#FBF4EC',GOLD,[('Corrupted archive','must be rejected or flagged'),('Positive control','must remain valid')])]
for x,title,bg,color,rows in blocks:
 rect(d,x,84,438,220,bg,STROKE,16)
 txt(d,x+18,121,title,24,True,color)
 for i,(a,b) in enumerate(rows):
  y=142+i*74
  rect(d,x+18,y,402,66,'white',STROKE,10,1)
  txt(d,x+34,y+27,a,19,True)
  txt(d,x+34,y+51,b,16,False,MUTED)
for x in (468,941): arrow(d,x,203,x+30,203,BLUE,2.8)
rect(d,368,325,324,47,GREENBG,'#B8DCC7',12)
check(d,392,349); txt(d,416,356,'PASS  →  admit instance',19,True,GREEN)
rect(d,741,325,340,47,'#FDF0EF','#E6C6C1',12)
txt(d,763,356,'VIOLATION / ERROR  →  block',17,True,RED)
export(d,'04_certification')

# Figure 5 post run validity vs outcome vs challenges demonstrates separation and keeps claims precise.
d=new('05_audit_evidence',1440,412)
txt(d,26,46,'After rollout: reconstruct the verdict from archived evidence',31,True)
# three evidence boxes feeding the same gate
sources=[(31,'Application state','authoritative row + commit'),(496,'Delivery records','frames actually given to policy'),(961,'Action trajectory','browser requests + final report')]
for x,title,subtitle in sources:
 rect(d,x,80,445,97,BLUEBG,'#C2D7E9',13)
 txt(d,x+19,117,title,22,True,BLUE)
 txt(d,x+19,149,subtitle,17,False,INK)
for x in (253,716,1182): arrow(d,x,181,x,219,'#7898B7',2.2)
rect(d,26,223,666,106,GREENBG,'#BDDFC9',14)
txt(d,48,259,'Validity reconstruction',23,True,GREEN)
txt(d,48,289,'Was the exposure, mutation, and delivery evidence valid?',17)
txt(d,48,313,'Unresolvable evidence ≠ pass',16,True,RED)
rect(d,742,223,672,106,PURPLEBG,'#D9CEEB',14)
txt(d,764,259,'Independent outcome reconstruction',23,True,PURPLE)
txt(d,764,289,'Was the task state correct at commit?',17)
txt(d,764,313,'Applicable task invariants, not a model-judged notice',16,False,MUTED)
arrow(d,697,281,735,281,BLUE,2.6)
rect(d,384,347,671,48,'#FCF7EF','#E8D2B5',11)
txt(d,720,377,'Archive challenges test both reconstructions with valid and corrupted cases',18,True,GOLD,'middle')
export(d,'05_audit_evidence')
print('Saved',list(O.glob('*.pdf')))


==> stress_fixtures.py <==
"""Synthetic prospective-block artifacts for the STRESS BUILD and the tests (never written under audit/).

`build.sh --stress` copies paper/ to a temporary directory, writes these fixtures there and builds with
ENVOS_R21_FIXTURES pointing at them, so the layout of the longest selectable interpretation combination is checked
before any real result exists (RESTRUCTURE_PLAN section 9.5).  The result files, reports and audits are generated in
the formats run_block.analyse / block_report.render_bc_result / reward_audit write, and are self-consistent, because
claims.py cross-checks every count it reads.

    python stress_fixtures.py <dir> [scenario]      scenario: worst (default)
"""
import json
import os
import shutil
import sys

import claims as C

INV = C.INV_ORDER


def _dump(d, name, obj):
    os.makedirs(d, exist_ok=True)
    with open(os.path.join(d, name), "w") as f:
        if name.endswith(".json"):
            json.dump(obj, f, indent=1)
        else:
            f.write(obj)


def _contrast(by, ctrl, treat):
    seeds = sorted(set(by.get(ctrl, {})) & set(by.get(treat, {})))
    pairs = [(by[ctrl][s], by[treat][s]) for s in seeds]
    both = sum(1 for a, b in pairs if a and b)
    neither = sum(1 for a, b in pairs if not a and not b)
    harm = sum(1 for a, b in pairs if a and not b)
    rescue = sum(1 for a, b in pairs if b and not a)
    d, lo, hi = C.newcombe_paired_m10(both, rescue, harm, neither) if pairs else (0.0, -1.0, 1.0)
    return {"control": ctrl, "treatment": treat, "n_pairs": len(pairs), "seeds": seeds, "rescue": rescue, "harm": harm,
            "tie": both + neither, "both_pass": both, "both_fail": neither, "p_two_sided": C.exact_sign_test(rescue, harm),
            "direction": "treatment" if rescue > harm else "control" if harm > rescue else "none",
            "net_difference": d, "newcombe95": [lo, hi]}


# r27: timestamps as the real blocks have them -- the claims results before the ADDENDUM 19 freeze (2026-09-24T06:09:55Z),
# every clinic rollout after it -- so the timing-dependent sentences take their real-world (longest) form
FIXTURE_CLAIMS_UTC = "2026-09-24T04:06:14+00:00"
FIXTURE_ROLLOUT_UTC = "2026-09-24T12:00:00+00:00"


def _rows(bid, by, model):
    rows = []
    for lvl, d in by.items():
        for sd, ok in d.items():
            name = f"changed_{lvl}_test_id_s{sd}_{model}"
            rows.append({"level": lvl, "seed": sd, "counted": True, "attempt": 0,
                         "verdict": "success" if ok else "model_failure",
                         "signature": "CORRECT" if ok else "STALE_APPLIED_UNFLAGGED",
                         "path": f"audit/failure_mining/P3v2/runs/{name}/trajectory.json",
                         "utc": FIXTURE_ROLLOUT_UTC})
    return rows


def _audit(d, bid, rows):
    ad = f"reward_audit_block{C.R21_BLOCKS[bid]['name'].replace('-', '')}"
    runs = []
    for r in rows:
        ok = r["verdict"] == "success"
        rec = {k: True for k in INV} if ok else dict({k: True for k in INV}, target_state_correct=False)
        runs.append({"run": "runs/" + os.path.basename(os.path.dirname(r["path"])), "reward": {"recomputed": rec, "archived": dict(rec)},
                     "recompute": {"terms": {"target_state_correct": {"clinic_is_truth_clinic": ok,
                                                                        "amount_is_min_of_eligible_and_limit_at_commit": ok}}}})
    _dump(d, ad + "__REWARD_AUDIT.json", {"runs": runs, "gate": {"contradictions": 0}})
    _dump(d, C.VIND_R21.format(id=C.R21_BLOCKS[bid]["name"].replace("-", "")),
          {"summary": {"agree_implemented": len(rows), "attempts": len(rows)}})


def write_bc(d, bid, by, seeds, controls=None, g0="ok", model="claude-opus-5", report=True, audits=True):
    """`by`: {level: {seed: passed}} for the three (four) arms; `controls`: {seed: passed} of FRX-LIVE-I."""
    B = C.R21_BLOCKS[bid]
    spec = json.load(open(os.path.join(C.P3V2, "block_BC.json")))
    group = ["FRX-OFF-A", "FRX-CUE-A", "FRX-LIVE-A"] + (["FRX-OFF-I"] if bid == "BGC" else [])
    spec["block_id"], spec["cells"] = B["name"], [{"group": group, "seeds": seeds},
                                                    {"level": "FRX-LIVE-I", "seeds": sorted(controls or {})}]
    if bid == "BGC":
        spec["provider"] = "codex"
    _dump(d, B["spec"], spec)
    allby = dict(by)
    if controls:
        allby["FRX-LIVE-I"] = controls
    rows = _rows(bid, allby, model)
    _dump(d, B["log"], {"status": "complete", "rollouts": rows})
    conf_ids = [("LIVE_vs_CUE", "FRX-CUE-A", "FRX-LIVE-A"), ("CUE_vs_OFF", "FRX-OFF-A", "FRX-CUE-A")] + \
        ([("OFFI_vs_OFFA", "FRX-OFF-A", "FRX-OFF-I")] if bid == "BGC" else [])
    conf = [dict(_contrast(allby, c, t), id=i, role="") for i, c, t in conf_ids]
    for c, a in zip(conf, C.holm([c["p_two_sided"] for c in conf])):
        c["p_holm"], c["reject_holm"] = a, a <= 0.05
    sup = [dict(_contrast(allby, "FRX-OFF-A", "FRX-LIVE-A"), id="LIVE_vs_OFF", role="")]
    cells = {lvl: {"n": len(v), "passes": sum(v.values()), "wilson95": list(C.wilson(sum(v.values()), len(v)))}
             for lvl, v in allby.items()}
    prim = conf[0]
    res = {"block_id": B["name"], "cells": cells, "confirmatory": {"method": "holm", "alpha": 0.05, "contrasts": conf},
           "supporting": sup, "primary": {"control": "FRX-CUE-A", "treatment": "FRX-LIVE-A", "n_pairs": prim["n_pairs"],
                                          "n_pos": prim["harm"], "n_neg": prim["rescue"], "n_tied": prim["tie"],
                                          "p_two_sided": prim["p_two_sided"],
                                          "effect": {"proportion": 0.0}}}
    _dump(d, B["result"], res)
    if report:
        off = cells["FRX-OFF-A"]
        mp, gate, _p, _h = 8, 5, None, False
        ids = C.select_bc_readings(off["n"], off["n"] - off["passes"], {**{c["id"]: c for c in conf}, "LIVE_vs_OFF": sup[0]},
                                   min_pairs=mp, off_gate=gate, a19=C._a19_frozen(),
                                   confirmatory_ids=[c["id"] for c in conf] if C._a19_frozen() else None)
        if g0 == "ok":
            lines = [f"- **{i}**" + (f" ({c})" if c else "") + ": text" for i, c in ids]
        else:
            lines = ["- **G0**: " + ("No model conclusion (void): " if g0 == "void" else
                                     "No model conclusion yet (validity evidence pending): ") + "feasibility not all_ok"]
        cols = ("review_reached", "panel_supplied", "image_delivered_at_panel", "followed_panel_link",
                "source_visit_after_review", "returned_to_slot_step", "value_changed", "bc_recovered",
                "bc_recovery_unresolved")
        proc = ["Process measures (section 6.4; descriptive only, never an exclusion or a reading condition):", "",
                "| arm | n | " + " | ".join(cols) + " |", "|---|---|" + "---|" * len(cols)]
        for lvl in group:
            proc.append(f"| {lvl} | {cells[lvl]['n']} | " + " | ".join("1" for _c in cols) + " |")
        _dump(d, B["report"], "## Result\n\nReadings:\n\n" + "\n".join(lines) + "\n\n" + "\n".join(proc) + "\n")
    if audits:
        _audit(d, bid, rows)


def write_claims(d, bid, off, on, on_i, l0, ready=True, replacements=0, x_up=(0, 1, 2), audits=True, model="claude-opus-5",
                 n_registered=None, interrupted=1):
    """A claims result in the schema claims_block.report writes (r23 hand-off): decide_inputs, disposition,
    inferentially_eligible, primary (with paper_family_p, holm_slot and the driver's stored interval), cells with the
    process signals and labels, attempts, and the full copy-limit baseline; one interrupted attempt by default."""
    B = C.R21_BLOCKS[bid]
    seeds = list(range(len(off)))
    spec = {"block_id": B["name"], "model": model, "provider": "claude",
            "cells": [{"pair": ["CLM-OFF-A", "CLM-ON-A"], "seeds": list(range(n_registered or len(off)))}, {"level": "CLM-ON-I", "seeds": [0, 1, 4]},
                      {"level": "CLM-L0", "seeds": [5]}]}
    _dump(d, B["spec"], spec)
    by = {"CLM-OFF-A": dict(zip(seeds, off)), "CLM-ON-A": dict(zip(seeds, on)),
          "CLM-ON-I": dict(zip([0, 1, 4], on_i)), "CLM-L0": dict(zip([5], l0))}
    rows = _rows(bid, by, model)
    for r in rows:
        ok = r["verdict"] == "success"
        r.update(row_class="counted", claims_label="CORRECT" if ok else "STALE_APPLIED", reread_after_fire=ok,
                 back_from_review=r["level"] == "CLM-ON-A", slot=f"pair{r['seed']}")
    log_rows = list(rows)
    for i in range(interrupted):
        log_rows.append({"level": "CLM-ON-A", "seed": i, "slot": f"pair{i}", "attempt": 0, "counted": False,
                         "row_class": "interrupted", "uncounted_reason": "operationally interrupted before the archive was written",
                         "path": f"audit/failure_mining/CLAIMS/block_runs/x/pair{i}_int/trajectory.json"})
    _dump(d, B["log"], {"status": "complete", "rollouts": log_rows})
    cells = {lvl: {"n": len(v), "passes": sum(v.values()),
                   "labels": {"CORRECT": sum(v.values()), "STALE_APPLIED": len(v) - sum(v.values())},
                   "reread_after_fire": sum(v.values()), "back_from_review": len(v) if lvl == "CLM-ON-A" else 0,
                   "step_cap": 0} for lvl, v in by.items()}
    pr = C.claims_paired(off, on)
    both = sum(1 for a, b in zip(off, on) if a and b)
    neither = sum(1 for a, b in zip(off, on) if not a and not b)
    dd, lo8, hi8 = C.newcombe_paired(both, pr["rescues"], pr["harms"], neither)   # the driver's (method 8) interval
    eligible = bool(ready) and replacements <= 6 and n_registered in (None, len(off))
    _dump(d, B["result"], {"generated_utc": FIXTURE_CLAIMS_UTC,
                           "disposition": "complete" if eligible else "incomplete", "inferentially_eligible": eligible,
                           "cells": cells,
                           "primary": {"control": "CLM-OFF-A", "treatment": "CLM-ON-A", "n_pairs": len(off),
                                       "rescues": pr["rescues"], "harms": pr["harms"], "ties": pr["ties"],
                                       "both_pass": both, "both_fail": neither, "p_two_sided": pr["p"],
                                       "net_difference": dd, "newcombe95": [lo8, hi8],
                                       "paper_family_p": pr["p"] if eligible else 1.0,
                                       "holm_slot": 6 if bid == "ClmB" else 7,
                                       "stale_approval_rescues": pr["rescues"],
                                       "n_pos": pr["harms"], "n_neg": pr["rescues"], "n_tied": pr["ties"],
                                       "effect": {"proportion": 0.0}},
                           "decide_inputs": {"ready": ready, "off": off, "on": on, "on_i": on_i, "l0": l0,
                                             "x_up_pairs": list(x_up), "replacements": replacements},
                           "attempts": {"total": len(log_rows), "counted": len(rows),
                                        "uncounted_by_class": {"interrupted": interrupted} if interrupted else {},
                                        "replacements_spent": replacements},
                           "copy_limit_baseline": {"reading": "R1", "paired": {"n_pairs": 10, "off_failures": 10,
                                                                                "rescues": 7, "harms": 0, "ties": 3,
                                                                                "p": 0.015625},
                                                   "controls_credible": False,
                                                   "derived_decision_gate": {"x_up_on_success": 0, "of": 3, "met": False}}})
    if audits:
        _audit(d, bid, rows)


def write_admission(d, passed=True):
    rp = os.path.join(d, "LEAK_AUDIT_fixture.json")
    _dump(d, "LEAK_AUDIT_fixture.json", {"verdict": {"PASS": passed, "admission_eligible": passed}})
    _dump(d, "ADMISSION_A19_DECISIVE.json", {"report": rp, "report_sha256": C.sha(rp), "PASS": passed,
                                              "attempt_status": "completed"})


def worst(d):
    """The longest selectable combination (plan 4.9): BC with R-F twice and R-E (OFF > CUE > LIVE at 16 triples);
    BCS complete; BGC admitted with every contrast rejecting; BG2 not triggered; CLM-B R1 with non-credible controls
    and the derived-decision gate unmet; CLM-BS R2 with a harmful local rejection; audits for every block."""
    seeds = list(range(42, 58))
    off = {s: i < 14 for i, s in enumerate(seeds)}
    cue = {s: i < 7 for i, s in enumerate(seeds)}
    live = {s: False for s in seeds}
    write_bc(d, "BC", {"FRX-OFF-A": off, "FRX-CUE-A": cue, "FRX-LIVE-A": live}, seeds, {42: True, 43: False, 44: True})
    write_bc(d, "BCS", {"FRX-OFF-A": {s: False for s in seeds}, "FRX-CUE-A": {s: i < 9 for i, s in enumerate(seeds)},
                        "FRX-LIVE-A": {s: i < 12 for i, s in enumerate(seeds)}}, seeds, {42: True, 43: True, 44: True},
             model="claude-sonnet-5")
    write_bc(d, "BGC", {"FRX-OFF-A": {s: False for s in seeds}, "FRX-CUE-A": {s: i < 10 for i, s in enumerate(seeds)},
                        "FRX-LIVE-A": {s: True for s in seeds}, "FRX-OFF-I": {s: True for s in seeds}}, seeds,
             {42: True, 43: True, 44: False}, model="gpt-6-astra")
    write_admission(d, True)
    _dump(d, "BRANCH_DECISION_A19.json", {"branch": "BC", "BC_dropped": False})   # FREEZE_r21 round 3
    write_claims(d, "ClmB", [False] * 8 + [True] * 2, [True] * 6 + [False] * 2 + [True] * 2, [True, False, False],
                 [False], x_up=(6, 7, 0))
    write_claims(d, "ClmBS", [True] * 10, [False] * 10, [True, True, True], [True], model="claude-sonnet-5")
    _dump(d, "CLAIMS_REUSE.json", {"totals": {"shared_files": 2, "shared_unchanged": 1,
                                              "shared_lines_added_or_changed_upper_bound": 1200, "new_files": 1,
                                              "new_file_lines": 10000},
                                   "shared": [{"identical_to_reference": True, "lines_added_or_changed_vs_reference": 0},
                                              {"identical_to_reference": False, "lines_added_or_changed_vs_reference": 1200}],
                                   "new_files": [{"lines": 10000}]})
    write_challenge(d)


def final(d):
    """r31: the expected final state, for the page limit of the r23 wording path: BC as observed (0/16, 2/16, 15/16:
    R-A), BCS complete with the same reading and a long paragraph (both adjacent contrasts with discordant pairs),
    BGC not run (its terminal disposition), claims as observed (Opus 10/10 both arms; Sonnet 1/10 and 9/10)."""
    seeds = list(range(42, 58))
    write_bc(d, "BC", {"FRX-OFF-A": {s: False for s in seeds}, "FRX-CUE-A": {s: i in (5, 14) for i, s in enumerate(seeds)},
                       "FRX-LIVE-A": {s: i > 0 for i, s in enumerate(seeds)}}, seeds, {42: True, 43: True, 44: True})
    write_bc(d, "BCS", {"FRX-OFF-A": {s: i == 3 for i, s in enumerate(seeds)},
                        "FRX-CUE-A": {s: i in (3, 7, 9) for i, s in enumerate(seeds)},
                        "FRX-LIVE-A": {s: i not in (2, 11) for i, s in enumerate(seeds)}}, seeds,
             {42: True, 43: True, 44: True}, model="claude-sonnet-5")
    write_admission(d, True)
    _dump(d, "BRANCH_DECISION_A19.json", {"branch": "BC", "BC_dropped": False})
    _dump(d, "BGC_DISPOSITION_A19.json", {"disposition": "not_run_preconditions_unmet:manifest_blockBGC,"
                                          "admission_link_blockBGC,inline_contract_dryrun_BGC", "branch": "BC",
                                          "counts_in_paper_holm": False})
    write_claims(d, "ClmB", [True] * 10, [True] * 10, [True, True, True], [True])
    write_claims(d, "ClmBS", [False] * 7 + [True] + [False] * 2, [True] * 9 + [False], [True, True, True], [True],
                 model="claude-sonnet-5")
    write_challenge(d)


def write_challenge(d, n_valid=10, n_corrupt=20):
    """CHALLENGE_RESULT.json in compare.py's schema (rows per case per tool, summaries).  Worst case for length:
    misses on both registered tools under both validity rules, a valid control rejected, and a tool error."""
    tools = ("reward_audit", "validity_independent", "evaluator")
    cases = [(f"V{i:02d}_control_{i}", "VALID", f"synthetic valid control number {i}") for i in range(1, n_valid + 1)] + \
            [(f"C{i:02d}_corruption_{i}", "CORRUPTION", f"synthetic corruption class number {i}, worded at length")
             for i in range(1, n_corrupt + 1)]
    bad = {("validity_independent", "C01"): ["validity"], ("validity_independent", "C02"): ["validity"],
           ("validity_independent", "C08"): ["validity", "registered_validity"],
           ("validity_independent", "C15"): ["registered_validity"], ("validity_independent", "V03"): ["validity"],
           ("reward_audit", "C11"): ["I1", "I5"]}
    rows = []
    for cid, kind, cls in cases:
        for t in tools:
            key = (t, cid[:3])
            r = {"case_id": cid, "kind": kind, "target_class": cls, "tool": t, "observed": {}}
            if t == "reward_audit" and cid.startswith("C20"):
                r.update(status="tool error", error="SKIPPED: synthetic missing tool output", skipped=True)
            elif key in bad or (t == "evaluator" and kind == "CORRUPTION"):
                fields = bad.get(key, ["validity", "I1", "I2"])
                r.update(status="not met", checks={f: {"actual": "valid" if "valid" in f else "pass",
                                                       "acceptable": ["delivery_ambiguous", "verifier_failure",
                                                                      "infra_failure"], "met": False} for f in fields})
            else:
                r.update(status="met", checks={"validity": {"actual": "valid", "acceptable": ["valid"], "met": True}})
            rows.append(r)
    st = ("met", "not met", "tool error")
    cnt = lambda rs: {s: sum(r["status"] == s for r in rs) for s in st}  # noqa: E731
    _dump(d, "CHALLENGE_RESULT.json", {
        "seal_verified": True, "scope": {t: "synthetic" for t in tools},
        "summary_by_tool": {t: cnt([r for r in rows if r["tool"] == t]) for t in tools},
        "summary_by_class": {c: {t: cnt([r for r in rows if r["tool"] == t and r["target_class"] == c]) for t in tools}
                             for _i, _k, c in cases},
        "skipped": sum(r.get("skipped", False) for r in rows), "rows": rows})


if __name__ == "__main__":
    out = sys.argv[1]
    if os.path.exists(out):
        shutil.rmtree(out)
    {"worst": worst, "final": final}[sys.argv[2] if len(sys.argv) > 2 else "worst"](out)
    print("fixtures ->", out)


==> test_claims.py <==
"""Offline tests for the claim ledger.  Run: /home/airesearch/miniconda3/bin/python3 -m pytest paper/test_claims.py -q"""
import json
import os
import re
import sys

import pytest

import claims


def test_exact_sign_test_matches_preregistered_values():
    assert abs(claims.exact_sign_test(7, 0) - 0.015625) < 1e-12
    assert abs(claims.exact_sign_test(8, 0) - 0.0078125) < 1e-12
    assert abs(claims.exact_sign_test(9, 1) - 0.021484375) < 1e-12
    assert claims.exact_sign_test(1, 0) == 1.0
    assert claims.exact_sign_test(0, 0) == 1.0


def test_wilson_matches_frozen_block_result():
    R = claims.load(os.path.join(claims.P3V2, "BLOCK_A2_RESULT.json"))
    for lvl, c in R["cells"].items():
        lo, hi = claims.wilson(c["passes"], c["n"])
        assert abs(lo - c["wilson95"][0]) < 1e-9 and abs(hi - c["wilson95"][1]) < 1e-9, lvl


def test_ledger_builds_and_every_macro_is_letters_only():
    L = claims.build(tables=False)
    assert len(L.L) > 200
    for c in L.L.values():
        assert c["macro"].isalpha()
    assert L.L["A2.S-L2.pass"]["value"] + L.L["A2.S-L2.fail"]["value"] == L.L["A2.S-L2.n"]["value"]
    assert L.L["A2.cli_calls"]["value"] == sum(
        r["cli_calls"] for r in claims.load(os.path.join(claims.P3V2, "search_log_blockA2.json"))["rollouts"])


def test_absent_blocks_expand_to_their_disposition_not_pending():
    L = claims.build(tables=False)
    # BR/BRS were cancelled before any rollout (GPT round 13): their macros must say so, never PENDING,
    # which would claim a result is still coming
    brs = [c for c in L.L.values() if c["macro"].startswith("BlockBRS")]
    assert brs and all(c["latex"] == r"\textit{cancelled}" for c in brs if c["value"] in ("cancelled", "PENDING"))
    # r21: PENDING is legitimate only for a prospective block that has not reached a final disposition
    open_blocks = [b for b in claims.R21_ORDER if not claims.R21_STATES[b]["final"]]
    prefixes = tuple(f"Block{b}" for b in open_blocks) + ("HolmPaper", "BonfPaper", "Challenge", "ClmReuse", "ClmNew")
    # r23: a FINAL block's paper-wide Holm alias stays pending while other slots of the family are unresolved
    fam_open = L.L["fam.rejected"]["value"] == "PENDING"
    stray = [c["macro"] for c in L.L.values() if c["latex"] == r"\textbf{PENDING}" and not c["macro"].startswith(prefixes)
             and not (fam_open and c["macro"].endswith(("HolmPaper", "BonfPaper")))]
    assert not stray, stray


def test_r19_paired_statistics_match_the_archive():
    L = claims.build(tables=False)
    assert (L.L["paired.B.treat_only"]["value"], L.L["paired.B.ctrl_only"]["value"]) == (10, 0)
    assert L.L["paired.BS.net_ci"]["latex"] == r"$+0.60$ [$0.20$, $0.83$]"
    assert L.L["paired.A2.net"]["latex"] == r"$-0.13$"          # the net effect, not the discordant proportion
    assert L.L["held.met"]["value"] == 8 and L.L["held.false_accept"]["value"] == 0 and L.L["held.false_reject"]["value"] == 0
    assert L.L["pre.superseded_counted"]["value"] == 8 and L.L["pre.superseded_counted_addendum"]["value"] == 9


def test_abstract_consistency_detects_drift():
    L = claims.build(tables=False)
    assert claims.abstract_consistency(L) == []
    # r31: the abstract (GPT-6 r23) has no literal count; a drifted macro inside it no longer matches the OpenReview text
    L.L["chal.n"]["latex"] = "29"
    assert claims.abstract_consistency(L)


def test_used_macro_scan_ignores_escaped_backslash(tmp_path):
    (tmp_path / "x.tex").write_text(r"line\\Computer and \RealMacro and \newcommand{\Local}{1} \Local")
    used, local = claims.used_macros(str(tmp_path))
    assert "Computer" not in used and "RealMacro" in used and "Local" in local


def test_claims_tex_is_in_sync_with_claims_json():
    here = os.path.dirname(os.path.abspath(claims.__file__))
    J = json.load(open(os.path.join(here, "claims.json")))
    T = claims.read(os.path.join(here, "claims.tex"))
    for c in J.values():
        assert re.search(r"\\newcommand\{\\" + c["macro"] + r"\}", T), c["macro"]


def test_snapshot_pins_live_artifacts(tmp_path, monkeypatch):
    """A live artifact is read through its snapshot once one is taken; before that it is read live and flagged."""
    monkeypatch.setattr(claims, "SNAP", str(tmp_path / "snap"))
    name = "search_log_blockB.json"
    live = next(s for s, n in claims.live_files() if n == name)
    if not os.path.exists(live):
        return  # nothing live on this checkout: the snapshot path is exercised by the scorer source below
    p, snap = claims.live_source(name)
    assert p == live and snap is False
    changed = claims.snapshot()
    assert name in changed and "reward_audit.py" in changed
    p, snap = claims.live_source(name)
    assert snap is True and p.startswith(str(tmp_path)) and claims.sha(p) == claims.sha(live)
    idx = claims.load(os.path.join(claims.SNAP, "SNAPSHOTS.json"))
    assert idx[name]["sha256"] == claims.sha(live) and idx[name]["source"].endswith(name)
    assert claims.snapshot() == []  # unchanged sources are not re-copied


def test_verify_tolerates_only_live_drift(tmp_path, capsys):
    L = claims.build(tables=False)
    jpath = tmp_path / "claims.json"
    old = json.loads(json.dumps(L.L))
    old["pending.B.rows"]["latex"] = "-1"           # a live claim drifted ...
    old["pending.B.rows"]["live"] = True            # ... and is flagged as such in the stored ledger
    json.dump(old, open(jpath, "w"))
    assert claims.verify(L, str(jpath), None) == 0
    assert "LIVE (1 unsnapshotted" in capsys.readouterr().out
    old["A2.S-L2.pass"]["latex"] = "6"              # a frozen claim drifted: the gate must fail
    json.dump(old, open(jpath, "w"))
    assert claims.verify(L, str(jpath), None) == 1
    assert "DRIFT A2.S-L2.pass" in capsys.readouterr().out


def test_precommit_transliteration_is_complete():
    text = claims.read(os.path.join(claims.FM, "PRECOMMIT_P3v2.md"))
    assert all(ch in claims.ASCII_MAP for ch in text if ord(ch) > 127)
    assert claims.to_ascii(text).count("?") == text.count("?")  # no character was set as '?'
    assert "<->" in claims.to_ascii("Mailpit ↔ wizard")
    L = claims.build(tables=False)
    assert L.L["pre.unmapped_chars"]["value"] == 0


def test_model_attributable_defects_are_derived_from_verdict_rows():
    L = claims.build(tables=False)
    n = sum(1 for i in range(1, len(claims.DEFECT_CHECKS) + 1) if L.L[f"defect.{i}.rows"]["note"].split(" with a model verdict")[0].isdigit()
            and int(L.L[f"defect.{i}.rows"]["note"].split(" with a model verdict")[0]) > 0)
    assert L.L["defects.pre_rollout"]["value"] == n
    assert L.L["defects.pre_rollout"]["value"] + L.L["defects.blockB"]["value"] == L.L["defects.total"]["value"]
    assert L.L["defect.4.rows"]["value"] == 3  # the three superseded changed runs whose archived C4 read False


def test_block_b_tolerance_matches_the_addendum():
    L = claims.build(tables=False)
    assert L.L["pre.b_pairs_minus_one"]["value"] == L.L["pre.b_pairs"]["value"] - 1
    assert L.L["pre.b_p_one_against"]["latex"] == "0.021"
    assert L.L["stat.min_reject_discordant"]["value"] < L.L["pre.min_discordant"]["value"]
    assert L.L["stat.wilson_level"]["value"] == 95


def test_scorer_unresolved_terms_split_by_policy():
    L = claims.build(tables=False)
    assert L.L["scorer.unresolved.null"]["value"] + L.L["scorer.unresolved.modal_bypass"]["value"] == L.L["scorer.unresolved"]["value"]
    assert L.L["scorer.runs_unresolved.null"]["value"] + L.L["scorer.runs_unresolved.modal_bypass"]["value"] == L.L["scorer.runs_unresolved"]["value"]


def test_leak_canary_list_names_the_orchestration_volume():
    L = claims.build(tables=False)
    assert "orchestration volume" in L.L["leak.canary_list"]["latex"] and "credentials" not in L.L["leak.canary_list"]["latex"]


def test_instruction_identity_checked_on_trajectories():
    L = claims.build(tables=False)
    assert L.L["A2.instruction_identical"]["value"] == L.L["A2.instruction_instances"]["value"] == 8
    assert L.L["pre.instruction_sha"]["aggregation"].startswith("sha256 prefix of the task module's default instruction")


def test_signature_codes_are_initials():
    sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(claims.__file__)), "figs"))
    import make_figs
    assert make_figs._sig_code("STALE_APPLIED_UNFLAGGED") == "SAU"
    assert make_figs._sig_code("NO_COMMIT") == "NC"


# ============================================================================ r21: the prospective blocks ===
import importlib.util  # noqa: E402
import random  # noqa: E402

import stress_fixtures as SF  # noqa: E402

AUDIT = os.path.join(claims.ROOT, "audit")
STAGED_BR = os.path.join(claims.FM, "STAGING_r21", "crossvendor", "staged", "patched", "block_report.py")
CLAIMS_READINGS = [os.path.join(claims.FM, "CLAIMS", "claims_readings.py"),
                   os.path.expanduser("~/Ankush/envos_claims_wt/audit/failure_mining/CLAIMS/claims_readings.py")]


def _load(path, name):
    spec = importlib.util.spec_from_file_location(name, path)
    mod = importlib.util.module_from_spec(spec)
    sys.modules[name] = mod
    spec.loader.exec_module(mod)
    return mod


def _block_report():
    sys.path.insert(0, AUDIT)
    import block_report
    return block_report


def _bc_case(rng, n, three=True):
    """A random per-instance outcome table in run_block.analyse's contrast format, with missing cells."""
    arms = ["FRX-OFF-A", "FRX-CUE-A", "FRX-LIVE-A"] + ([] if three else ["FRX-OFF-I"])
    pr = {a: rng.random() for a in arms}
    by = {a: {s: rng.random() < pr[a] for s in range(n) if rng.random() > rng.choice([0, 0, 0.2, 0.6])} for a in arms}
    conf_ids = [("LIVE_vs_CUE", "FRX-CUE-A", "FRX-LIVE-A"), ("CUE_vs_OFF", "FRX-OFF-A", "FRX-CUE-A")] + \
        ([] if three else [("OFFI_vs_OFFA", "FRX-OFF-A", "FRX-OFF-I")])
    conf = {i: SF._contrast(by, c, t) for i, c, t in conf_ids}
    for i, a in zip(conf, claims.holm([c["p_two_sided"] for c in conf.values()])):
        conf[i]["p_holm"] = a
    sup = {"LIVE_vs_OFF": SF._contrast(by, "FRX-OFF-A", "FRX-LIVE-A")}
    off = by["FRX-OFF-A"]
    return len(off), len(off) - sum(off.values()), {**sup, **conf}, by


def _ids(out):
    return [(r["id"], r.get("contrast")) for r in out]


def _mine(out):
    """The mirror tags R-F with the contrast it concerns (for the qualifiers); the original tags only G1."""
    return [(i, c if i == "G1" else None) for i, c in out]


def test_bc_selector_matches_block_report_on_synthetic_results():
    """Plan 9.4(a): select_bc_readings == audit/block_report._bc_readings (the registered rule), on every case."""
    br = _block_report()
    rng = random.Random(2109)
    cases = [_bc_case(rng, rng.randint(5, 16)) for _ in range(3000)]
    # Codex's worked example (OFF 0/10, CUE 10/10, LIVE 5/10) must give R-B plus R-D
    by = {"FRX-OFF-A": {s: False for s in range(10)}, "FRX-CUE-A": {s: True for s in range(10)},
          "FRX-LIVE-A": {s: s < 5 for s in range(10)}}
    conf = {"LIVE_vs_CUE": SF._contrast(by, "FRX-CUE-A", "FRX-LIVE-A"), "CUE_vs_OFF": SF._contrast(by, "FRX-OFF-A", "FRX-CUE-A")}
    for i, a in zip(conf, claims.holm([c["p_two_sided"] for c in conf.values()])):
        conf[i]["p_holm"] = a
    cases.append((10, 10, {**conf, "LIVE_vs_OFF": SF._contrast(by, "FRX-OFF-A", "FRX-LIVE-A")}, by))
    for off_n, off_fail, K, _by in cases:
        for mp in (8, 11):
            want = _ids(br._bc_readings(off_n, off_fail, K, min_pairs=mp))
            assert _mine(claims.select_bc_readings(off_n, off_fail, K, min_pairs=mp)) == want, (off_n, off_fail, mp)
    assert [i for i, _c in claims.select_bc_readings(*cases[-1][:3])] == ["R-B", "R-D"]


def test_bc_selector_matches_the_staged_addendum19_variant():
    if not os.path.exists(STAGED_BR):
        return
    sys.path.insert(0, AUDIT)
    br = _load(STAGED_BR, "block_report_a19_staged")
    rng = random.Random(1919)
    for _ in range(2000):
        three = rng.random() < 0.5
        off_n, off_fail, K, _by = _bc_case(rng, rng.randint(5, 16), three=three)
        conf = [c for c in ("LIVE_vs_CUE", "CUE_vs_OFF", "OFFI_vs_OFFA") if c in K]
        want = _ids(br._bc_readings(off_n, off_fail, K, a19=True, confirmatory_ids=conf))
        # FREEZE_r21 round 3: the live rule splits R-T0 into R-TB / R-TC (the staged variant predates the split)
        got = [("R-T0" if i in ("R-TB", "R-TC") else i, c) for i, c in
               _mine(claims.select_bc_readings(off_n, off_fail, K, a19=True, confirmatory_ids=conf))]
        assert got == want


def test_claims_selector_matches_decide():
    """Plan 9.4(b): claims_decide == claims_readings.decide over an exhaustive small grid and random 10-pair cases."""
    path = next((p for p in CLAIMS_READINGS if os.path.exists(p)), None)
    if path is None:
        return
    cr = _load(path, "claims_readings_registered")
    import itertools
    grid = []
    for off in itertools.product([False, True], repeat=5):
        for on in itertools.product([False, True], repeat=5):
            for on_i in itertools.product([False, True], repeat=3):
                for l0 in ([], [True], [False]):
                    grid.append((True, list(off), list(on), list(on_i), l0, [0, 1, 2], 0))
    rng = random.Random(7)
    for _ in range(20000):
        n = 10
        grid.append((rng.random() < 0.9, [rng.random() < 0.4 for _ in range(n)], [rng.random() < 0.7 for _ in range(n)],
                     [rng.random() < 0.7 for _ in range(3)], [rng.random() < 0.9], rng.sample(range(n), 3),
                     rng.choice([0, 0, 2, 7])))
    for args in grid:
        d = cr.decide(*args)
        reading, credible, derived, xup, pr = claims.claims_decide(*args)
        assert (reading, credible, derived, xup) == (d["reading"], d["controls_credible"], d["derived_decision_gate"]["met"],
                                                     d["derived_decision_gate"]["x_up_on_success"]), args
        assert abs(pr["p"] - d["paired"]["p"]) < 1e-12


def test_every_selectable_template_exists():
    T = claims.load_templates()
    need = ["BC." + t for t in ("S0", "S0M", "R-A", "R-B", "R-C", "R-D", "R-E", "R-F.cue", "R-F.off", "R-G", "ELIG", "G1",
                                "A19", "GZP", "VOID", "PEND", "NOTRUN", "INCOMPLETE", "QI", "QE", "QP")]
    need += ["BGC." + t for t in ("S0T", "R-T+", "R-T-", "R-TB", "R-TC", "T-X")] + ["QH.survive", "QH.local", "QH.pending"]
    need += ["BC." + t for t in ("R-B.E", "R-C.E", "R-E.0")]          # FREEZE_r21 round 3
    need += ["BG2." + t for t in ("S0", "OPP-NOT", "OPP-MET", "EFF-ON", "EFF-OFF", "EFF-NONE", "PEND", "NOTRUN", "INCOMPLETE",
                                  "G1", "GZP", "VOID")]
    need += ["CLM." + t for t in ("S0", "R1", "R1-NC", "R1-DG", "R2", "R2-H", "R3", "R3-H", "R3-NC", "R4", "QCL", "QE", "QL",
                                  "PEND", "NOTRUN", "INCOMPLETE")]
    need += ["ABS.BC." + t for t in ("lead", "PEND", "NOTRUN", "INCOMPLETE", "VOID", "GZP", "R-C", "R-A", "R-B", "R-F.cue",
                                     "R-F.off", "R-D", "R-E", "R-G", "ELIG", "G1")]
    need += ["ABS.CLM." + t for t in ("lead", "PEND", "NOTRUN", "INCOMPLETE", "R4", "R1", "R1-NC", "R1-DG", "R2", "R3", "HARM")]
    need += ["APP." + t for t in ("pending", "two", "bc", "clm", "none")] + ["ABS.PW." + t for t in ("all", "none", "some", "pending")]
    assert not [t for t in need if t not in T]
    # the review's replacements are the printed wording; the retracted phrasings never are
    body = " ".join(T.values()).lower()
    for bad in ("elicited successful verification", "produced recovery", "less stable", "by copying",
                "silent failure itself", "rescued stale approvals", "stands at its registered local level only"):
        assert bad not in body, bad


def _bc_state(by, seeds, controls=None):
    """An admissible BC state dict and its contrasts, built exactly as the result file would carry them."""
    conf = [dict(SF._contrast(by, c, t), id=i) for i, c, t in
            (("LIVE_vs_CUE", "FRX-CUE-A", "FRX-LIVE-A"), ("CUE_vs_OFF", "FRX-OFF-A", "FRX-CUE-A"))]
    for c, a in zip(conf, claims.holm([c["p_two_sided"] for c in conf])):
        c["p_holm"] = a
    K = {c["id"]: c for c in conf}
    K["LIVE_vs_OFF"] = SF._contrast(by, "FRX-OFF-A", "FRX-LIVE-A")
    cells = {l: {"n": len(v), "passes": sum(v.values())} for l, v in by.items()}
    return {"state": "complete", "admissible": True, "final": True, "result": {"cells": cells}}, K


def test_review_counterexamples_are_worded_narrowly():
    T = claims.load_templates()
    seeds = list(range(16))
    # (1) OFF fails all 16, CUE and LIVE succeed on the same five: R-D fires, and it is worded as a non-finding
    by = {"FRX-OFF-A": {s: False for s in seeds}, "FRX-CUE-A": {s: s < 5 for s in seeds}, "FRX-LIVE-A": {s: s < 5 for s in seeds}}
    st, K = _bc_state(by, seeds)
    items, ids = claims.bc_reading_items("BC", st, K)
    # r25: once ADDENDUM 19 is frozen the BC family reads under its variant, which drops LIVE--OFF from the reading
    # rules (R-D cannot fire) and appends the descriptive A19 item; before the freeze the ADDENDUM 18 rules give R-D
    if claims._a19_frozen():
        assert ids == ["R-G", "A19"] and "R-D" not in [t for t, _p in items]
    else:
        assert ids == ["R-D"] and "R-D" in [t for t, _p in items]
    txt = claims.render(T, "BC.R-D", "BC")
    assert "does not establish absence of an effect or a difference from Block~B" in txt and "stable" not in txt
    # (2) 16 LIVE-CUE pairs but only 7 OFF observations: G1 + R-G, and the eligible LIVE-CUE rejection is reported
    by = {"FRX-OFF-A": {s: False for s in seeds[:7]}, "FRX-CUE-A": {s: False for s in seeds},
          "FRX-LIVE-A": {s: True for s in seeds}}
    st, K = _bc_state(by, seeds)
    items, ids = claims.bc_reading_items("BC", st, K)
    tids = [t for t, _p in items]
    assert "G1" in tids and "R-G" in tids and "ELIG" in tids and "QH" in tids
    ab = claims._abs_bc(T, st, items, {})
    assert "although the eligible LIVE--CUE comparison rejected" in ab and "unresolved" in ab


def test_seed_lists_are_exact():
    assert claims.seed_list([42, 43, 44, 45, 46, 47, 48, 49, 51, 52]) == "42--49, 51, 52"
    assert claims.seed_list([1, 2, 4, 5, 6]) == "1, 2, 4--6"
    L = claims.build(tables=False)
    assert L.L["spec.a2_seed_list"]["latex"] == "8--15" and L.L["pre.b_seed_list"]["latex"] == "20--29"
    here = os.path.dirname(os.path.abspath(claims.__file__))
    tex = "".join(open(f).read() for f in [os.path.join(here, "main.tex"), os.path.join(here, "appendix.tex")]
                  + [os.path.join(here, "sections", x) for x in os.listdir(os.path.join(here, "sections"))])
    assert not re.search(r"SeedLo\s*--|SeedHi", tex)


def test_slot_fingerprint_sensitivity():
    L = claims.build(tables=False)
    assert L.L["slot.fp.complete"]["value"] == 1 and L.L["slot.fp.supported"]["value"] == 1
    assert L.L["slot.fp.label"]["value"] == "A2, S-L2, seed 15, attempt 1"
    assert L.L["slot.success_complete"]["value"] == 0          # the strict rule verifies none


def test_multiplicity_family_facts():
    L = claims.build(tables=False)
    g = lambda k: L.L[k]["value"]  # noqa: E731
    assert g("fam.m") == 12 and g("fam.b_bonf") < 0.05 and abs(g("fam.b_bonf") - 12 * 0.001953125) < 1e-12
    assert abs(g("fam.bs_min") - 0.0625) < 1e-12
    splits, txt, adj = claims.holm_facts(16)      # the review's statements for 16 triples
    assert splits == r"$k{:}0$ for $k=9,\ldots,16$ and $k{:}1$ for $k=12,\ldots,15$"
    assert abs(adj - 0.046875) < 1e-12 and "with six smaller family" in txt
    assert claims.holm_facts(10)[2] is None           # at ten triples two 5-0 gains cannot survive
    assert g("fam.first_splits") == claims.holm_facts(g("fam.n_bc"))[0]
    if any(not claims.R21_STATES[b]["final"] for b in claims.R21_ORDER):
        assert g("fam.rejected") == "PENDING" and L.L["fam.B.holm"]["latex"] == r"\textbf{PENDING}"


def _fixture_build(monkeypatch, tmp_path, write):
    fx = tmp_path / "fx"
    fx.mkdir()
    for name in ("block_BC.json",):   # the frozen design is known before any result
        src = os.path.join(claims.P3V2, name)
        if os.path.exists(src):
            SF._dump(str(fx), name, json.load(open(src)))
    write(str(fx))
    monkeypatch.setenv("ENVOS_R21_FIXTURES", str(fx))
    monkeypatch.setenv("ENVOS_R21_FIXTURES_ONLY", "1")
    return claims.build(tables=False)


def _m(L, macro):
    return next(c for c in L.L.values() if c["macro"] == macro)


def test_nothing_reported_everything_pending(monkeypatch, tmp_path):
    """Plan 9.4(d): with no result files, every prospective macro is PENDING and every reading is the PEND text."""
    L = _fixture_build(monkeypatch, tmp_path, lambda d: None)
    for b in claims.R21_ORDER:
        assert claims.R21_STATES[b]["state"] == "pending"
        assert _m(L, f"Block{b}ReadingIDs")["latex"] == "PEND"
        for c in claims.R21_BLOCKS[b]["contrasts"]:
            assert _m(L, f"Block{b}{c[1]}P")["latex"] == r"\textbf{PENDING}"
    assert "had not reported when this version was built" in _m(L, "AbsBCClause")["latex"]
    assert _m(L, "HolmPaperStatus")["value"] == "3 of 12 resolved"


def test_dispositions_take_precedence_and_govern_every_output(monkeypatch, tmp_path):
    """Review r21 section 2: a final disposition precedes 'result absent'; started-but-incomplete differs from unrun;
    a void block and an R4 block print no numbers anywhere, and their slots are non-rejection placeholders."""
    seeds = list(range(42, 52))

    def write(d):
        SF.write_admission(d, passed=False)                                   # BGC and BG2: not admitted
        SF._dump(d, claims.FREEZE_NAME, {"frozen_utc": "2026-09-25T12:00:00Z"})
        SF._dump(d, "search_log_blockBCS.json", {"status": "running", "rollouts": []})   # started, never finished
        SF.write_bc(d, "BC", {"FRX-OFF-A": {s: False for s in seeds}, "FRX-CUE-A": {s: True for s in seeds},
                              "FRX-LIVE-A": {s: True for s in seeds}}, seeds, {42: True}, g0="void")
        SF.write_claims(d, "ClmB", [False] * 10, [True] * 10, [True] * 3, [True], ready=False)   # R4
        SF.write_claims(d, "ClmBS", [False] * 6, [True] * 6, [True] * 3, [True], n_registered=10)   # 6 of 10 pairs
    L = _fixture_build(monkeypatch, tmp_path, write)
    S = claims.R21_STATES
    assert (S["BGC"]["state"], S["BGC"]["disposition"]) == ("notrun", "not admitted (ADDENDUM~19)")
    assert S["BCS"]["state"] == "incomplete" and S["BCS"]["disposition"].startswith("started")
    assert S["BC"]["state"] == "void" and S["ClmB"]["state"] == "r4" and S["ClmBS"]["state"] == "incomplete"
    for b, word in (("BC", "void"), ("ClmB", "not admissible")):
        assert _m(L, f"Block{b}FRX{'OffA' if b == 'BC' else ''}PassFrac" if b == "BC" else "BlockClmBClmOnAPassFrac")["latex"] \
            == r"\textit{" + word + "}"
    assert "void" in _m(L, "AbsBCClause")["latex"] and "no admissible model-effect result" in _m(L, "AbsClmClause")["latex"]
    assert "PassFrac" not in _m(L, "BlockClmBShortForm")["latex"]
    assert _m(L, "BlockClmBSReadingIDs")["latex"] == "INCOMPLETE"          # never R2 from partial inputs
    for lab in ("BCLiveCue", "ClmB", "SlotTen", "BGCOffiOffa"):
        assert _m(L, f"BonfPaper{lab}")["latex"] == r"\textit{not admissible}"
    assert _m(L, "HolmPaperStatus")["value"] == "12 of 12 resolved"
    assert _m(L, "HolmPaperBCLiveCue")["latex"] == r"\textit{not admissible}"
    assert _m(L, "NFamiliesEndToEnd")["value"] == 1


def test_worst_case_fixture_selects_the_longest_combination(monkeypatch, tmp_path):
    L = _fixture_build(monkeypatch, tmp_path, SF.worst)
    assert _m(L, "BlockBCReadingIDs")["latex"] == "R-E, R-F, R-F" + (", A19" if claims._a19_frozen() else "")
    assert _m(L, "BlockClmBReadingIDs")["latex"] == "R1, NC, DG"
    assert _m(L, "BlockClmBSReadingIDs")["latex"] == "R2, HARM"
    assert _m(L, "HolmPaperStatus")["value"] == "12 of 12 resolved" and claims.R21_STATES["BGtwo"]["state"] == "notrun"
    ab = claims.expand_abstract(L)
    assert "no transfer claim is made" in ab and "rescued" not in ab and "\\" not in ab


def test_lexical_guard_and_openreview_identity(tmp_path, monkeypatch):
    assert claims.lexical_guard() == []
    L = claims.build(tables=False)
    here = os.path.dirname(os.path.abspath(claims.__file__))
    parts = claims.read(os.path.join(here, "OPENREVIEW_ABSTRACT.txt")).split("---8<---")
    assert re.sub(r"\s+", " ", parts[1]).strip() == claims.expand_abstract(L)
    fake = tmp_path / "paper"
    (fake / "sections").mkdir(parents=True)
    (fake / "sections" / "sec5_1_bc.tex").write_text("the panel rescued every booking")
    monkeypatch.setattr(claims, "HERE", str(fake))
    assert claims.lexical_guard()


def test_fig_results_key_never_overlaps_ticks():
    """Plan 9.4(i): the key of Figure 2 sits in its own band."""
    sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(claims.__file__)), "figs"))
    import make_figs
    fig, axes, key_ax = make_figs.build_fig_results()
    fig.canvas.draw()
    r = fig.canvas.get_renderer()
    leg = key_ax.get_legend().get_window_extent(r)
    for ax in axes:
        for lab in ax.get_xticklabels() + ax.get_yticklabels():
            if lab.get_text():
                assert not lab.get_window_extent(r).overlaps(leg), lab.get_text()
    # r31 verify: no panel's tick or axis labels print over the next panel's title (the "instance" label of (a) did)
    for up, down in zip(axes, axes[1:]):
        title = down.title.get_window_extent(r)
        for lab in up.get_xticklabels() + [up.xaxis.label]:
            if lab.get_text():
                assert not lab.get_window_extent(r).overlaps(title), lab.get_text()
    import matplotlib.pyplot as plt
    plt.close(fig)


def test_historical_figures_have_no_overprinted_text(monkeypatch):
    """Plan 9.4(i) for fig_blockA2 and fig_blockB: the key never overlaps tick labels, and no two failure codes
    overprint each other."""
    sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(claims.__file__)), "figs"))
    import make_figs
    import matplotlib.pyplot as plt
    got = {}
    monkeypatch.setattr(make_figs, "_save", lambda fig, name: got.setdefault(name, fig))
    make_figs.fig_blockA2()
    make_figs.fig_blockB()
    for name, fig in got.items():
        fig.canvas.draw()
        r = fig.canvas.get_renderer()
        for ax in fig.axes:
            ticks = [t.get_window_extent(r) for t in ax.get_xticklabels() + ax.get_yticklabels() if t.get_text()]
            leg = ax.get_legend()
            if leg is not None:
                box = leg.get_window_extent(r)
                assert not any(t.overlaps(box) for t in ticks), name
            codes = [t.get_window_extent(r) for t in ax.texts if t.get_text().isupper() and len(t.get_text()) <= 4]
            for i, a in enumerate(codes):
                assert not any(a.overlaps(b) for b in codes[i + 1:]), name
        plt.close(fig)


def test_stackb_structure_is_derived_and_cross_checked():
    """REPAIR_r21b: every Stack B number is a ledger macro, re-derived from STACKB/data and equal to the corpus's own
    ledger script's facts; the appendix types no corpus number."""
    L = claims.build(tables=False)
    if "stackb.arms" not in L.L:
        return   # the corpus copy is absent in this checkout
    g = lambda k: L.L[k]["value"]  # noqa: E731
    assert g("stackb.phen") + g("stackb.ctrl") == g("stackb.arms")
    assert g("stackb.shared") + g("stackb.son_only") == g("stackb.son_arms")
    here = os.path.dirname(os.path.abspath(claims.__file__))
    app = open(os.path.join(here, "appendix.tex")).read()
    sec = app[app.index(r"\label{app:corpus}"):app.index(r"\section{Full defect table}")]
    assert not re.search(r"(?<![\\A-Za-z~])\d", re.sub(r"\\ref\{[^}]*\}", "", sec)), "a typed number in the corpus appendix"
    assert "three rollouts per arm" not in sec and "not re-scored" not in sec


def test_validity_rederivation_claims_are_conditional(monkeypatch, tmp_path):
    """REPAIR_r21b: the prospective validity re-derivation is claimed only where its artifact exists."""
    import glob as _g

    def novind(d):
        SF.worst(d)
        for f in _g.glob(os.path.join(d, "VALIDITY_INDEPENDENT_*")):
            os.remove(f)
    L = _fixture_build(monkeypatch, tmp_path, novind)
    assert _m(L, "RederiveWhat")["value"].startswith("the historical blocks'")
    assert _m(L, "VindProspStatus")["value"] == "present for no prospective block"
    assert "No independent validity re-derivation" in _m(L, "BlockClmBReadingBody")["latex"]
    assert "No independent re-derivation of this block's validity" in _m(L, "BlockBCReadingFull")["latex"]
    assert _m(L, "BlockBCVindStatus")["latex"] == r"\textit{not re-derived}"


def test_endpoint_wording_and_plurals():
    T = claims.load_templates()
    assert "resolved and agreeing" in T["BC.QE"] and "calendar compatibility" in T["BC.QE"]
    assert "resolved and agreeing" in T["ABS.AUDIT.some"] and "calendar compatibility" in T["ABS.AUDIT.some"]
    assert "HolmPaper" not in T["CLM.R2-H"] + T["CLM.R3-H"]          # the QH sentence that follows says it
    assert "OffReread OFF-A" not in T["BC.R-E"] and "FRXLiveIN LIVE-I" not in T["BC.QI"]


def test_a_spec_that_never_lands_is_not_pending_forever(monkeypatch, tmp_path):
    L = _fixture_build(monkeypatch, tmp_path, lambda d: SF._dump(d, claims.FREEZE_NAME, {"frozen_utc": "2026-09-25T12:00:00Z"}))
    assert _m(L, "BlockClmBInstances")["latex"] == r"\textit{not run}"
    assert "PENDING" not in _m(L, "BlockClmBInstancePhrase")["latex"]


# ---------------------------------------------------------------- review r22
def test_freeze_status_is_stated_as_a_plan_until_frozen(monkeypatch):
    allf, txt = claims.freeze_text({"a18": False, "a19": False, "claims": False, "claims_a1": False, "seal": False})
    assert not allf and "not yet frozen" in txt and "not yet sealed" in txt
    allf, txt = claims.freeze_text({"a18": True, "a19": True, "claims": True, "claims_a1": True, "seal": True})
    assert allf and "are frozen" in txt and "not yet" not in txt
    L = claims.build(tables=False)
    if not claims.freeze_text()[0]:
        assert "to be frozen" in L.L["r22.protocol_clause"]["latex"]
    if not claims.freeze_status()["a19"]:
        hf = L.L["r22.holm_fixed"]["latex"]
        if any(claims.R21_STATES[b]["final"] for b in ("ClmB", "ClmBS")):
            # verify r23: a claims block has run while ADDENDUM 19 is a draft, so no "before any new block runs"
            assert "a draft in this build" in hf and "before any new block runs" not in hf
        else:
            assert "to be fixed" in hf
    app = L.L["abs.applications"]["aggregation"]
    if app.startswith("APP.pending"):
        assert (app == "APP.pending.draft") == (not claims.freeze_text()[0])


def test_a_live_entry_the_manuscript_uses_fails_verify(tmp_path, capsys):
    L = claims.build(tables=False)
    json.dump(L.L, open(tmp_path / "claims.json", "w"))
    assert claims.live_used(L) == []
    L.L["paired.B.p"]["live"] = True          # \PairedBP is printed in Table 1
    assert "PairedBP" in claims.live_used(L)
    assert claims.verify(L, str(tmp_path / "claims.json"), None) == 1
    assert "LIVE MACRO USED \\PairedBP" in capsys.readouterr().out


def test_bc_rc_reachability():
    need, txt = claims.bc_rc_reach(10)
    assert need == 13 and "cannot be reached" in txt
    need, txt = claims.bc_rc_reach(16)
    assert "reachable only if at least 13" in txt


def test_block_b_rescue_reading_is_labelled_a_departure():
    L = claims.build(tables=False)
    assert L.L["r22.b_exempt_pre"]["value"] == 0
    here = os.path.dirname(os.path.abspath(claims.__file__))
    # r31 (blind GPT-6 Pro r30 item 5): the historical detail is supplementary provenance, generated from its source
    app = claims.read(os.path.join(here, "appendix.tex")) + claims.read(os.path.join(here, "provenance_body.tex"))
    assert "a departure from the\nregistered claim rule" in app or "a departure from the registered claim rule" in app
    # r25: the claim-bearing-test table moved to the multiplicity appendix; the main text calls Block B hypothesis-generating
    assert "Row~2's rescue reading departs" in app
    hist = claims.read(os.path.join(here, "sections", "sec7_historical.tex"))
    assert "hypothesis-generating historical evidence rather than as a confirmatory rescue claim" in hist


def test_claims_thresholds_are_probed_from_the_rule():
    t = claims._clm_rule_text()
    assert "at least 5 pairs" in t and "require at least 6" in t and "more than 6 replacements" in t


# ---------------------------------------------------------------- r23: the claims bundle and the Newcombe erratum
def test_claims_bundle_verifies_and_the_sealed_rule_selects_the_registered_readings():
    if not os.path.exists(claims.CLAIMS_SUMS):
        return
    B = claims.claims_bundle()
    assert B and all(claims.sha(os.path.join(claims.CLAIMS_DIR, rel)) == d for rel, d in B.items())
    L = claims.build(tables=False)
    for bid in ("ClmB", "ClmBS"):
        if claims.R21_STATES[bid]["admissible"]:
            assert _m(L, f"Block{bid}DecideCheck")["value"].startswith("registered decide()")
            res = claims.R21_STATES[bid]["result"]
            assert _m(L, f"Block{bid}ReadingIDs")["value"].split(",")[0] == res["reading"]["reading"]
    # the audit key the claims lane hands off
    assert _m(L, "BlockClmBDecisionTerm")["value"] == _m(L, "BlockClmBCounted")["value"]


def test_claims_intervals_are_method_ten_not_the_drivers_method_eight():
    k = claims._contrast_from_pairs(1, 8, 0, 1)
    d8 = claims.newcombe_paired(1, 8, 0, 1)
    assert abs(k["newcombe95"][0] - d8[1]) > 0.01           # the correction applies here (ad > bc)
    mod, _p = claims._stats_corrected()
    assert all(abs(a - b) < 1e-12 for a, b in zip(mod.paired_difference_newcombe(1, 0, 8, 1), (k["net_difference"], *k["newcombe95"])))


def test_historical_newcombe_erratum_is_derived():
    L = claims.build(tables=False)
    assert L.L["erratum.nc.n"]["value"] == len(claims.NEWCOMBE_ERRATUM) >= 4
    assert L.L["erratum.nc.changed"]["value"] == 0 == L.L["erratum.nc.applies"]["value"]


# ---------------------------------------------------------------- r25: GPT-6 round-18 restructure
def test_title_and_openreview_header():
    here = os.path.dirname(os.path.abspath(claims.__file__))
    assert "\\title{" + claims.TITLE + "}" in claims.read(os.path.join(here, "main.tex"))
    head = claims.read(os.path.join(here, "OPENREVIEW_ABSTRACT.txt")).split("---8<---")[0]
    assert head.startswith("Title: " + claims.TITLE)
    L = claims.build(tables=False)
    assert claims.main_text_guard(L) == []
    ab = claims.expand_abstract(L)
    assert "GPT-6" not in ab and "Block B" not in ab and "historical" not in ab


def test_gpt_sentences_fall_back_when_a_literal_would_be_false():
    L = claims.build(tables=False)
    if not all(claims.R21_STATES[b]["admissible"] for b in ("ClmB", "ClmBS")):
        return
    assert "rarely did so" in L.L["r25.anchor"]["latex"]
    L.L["clm.ClmBS.OffReread"]["value"] = 9                 # Sonnet would no longer have "rarely" re-read
    L.L.pop("r25.anchor"), L.L.pop("r25.noforce"), L.L.pop("r25.boundary"), L.L.pop("r25.contrib"), L.L.pop("r25.concl"), L.L.pop("r27.opus_instr")
    claims.d_anchor(L)
    assert "rarely" not in L.L["r25.anchor"]["latex"] and L.L["r25.boundary"]["latex"] == ""
    assert "does not mechanically force failure" in L.L["r25.noforce"]["latex"]     # the Opus half stays true


def test_osworld_style_labels_are_derived_from_the_audit():
    L = claims.build(tables=False)
    g = lambda k: L.L[k]["value"]  # noqa: E731
    for bid in ("ClmB", "ClmBS"):
        if not claims.R21_STATES[bid]["admissible"]:
            continue
        for key in ("OffA", "OnA", "OnI", "Lzero"):
            n = g(f"osw.{bid}.{key}.N")
            assert g(f"osw.{bid}.{key}.Handled") + g(f"osw.{bid}.{key}.Failed") + g(f"osw.{bid}.{key}.Untested") == n
        assert g(f"osw.{bid}.OnI.Untested") == g(f"osw.{bid}.OnI.N")          # no target change: never exposed
        assert g(f"osw.{bid}.OffA.Succ") == _m(L, f"Block{bid}ClmOffAPass")["value"]
        assert g(f"osw.{bid}.OnA.Succ") == _m(L, f"Block{bid}ClmOnAPass")["value"]
    rec = {"recompute": {"validity": {"case": "armed_fired", "terms": {k: True for k in claims.OSW_EXPOSED}},
                         "terms": {"target_state_correct": {claims.OSW_CHALLENGE: False}}}}
    assert claims.osworld_label("CLM-OFF-A", rec) == "failed" and claims.osworld_label("CLM-ON-I", rec) == "untested"


def test_disclosure_numbers_come_from_the_records():
    L = claims.build(tables=False)
    g = lambda k: L.L[k]["value"]  # noqa: E731
    assert (g("disc.timeout_old"), g("disc.timeout_new")) == (30, 120)
    assert (g("disc.deadline_old"), g("disc.deadline_new")) == ("06:00", "09:00")
    assert g("disc.bc_old") < g("disc.bc_new") == g("fam.n_bc")
    assert claims.bc_rc_reach(g("disc.bc_old"))[0] > g("disc.bc_old")


def test_challenge_counts_are_parsed_from_the_pinned_first_run(monkeypatch, tmp_path):
    """r26: the sealed challenge's numbers come from the pinned CHALLENGE_RESULT.json (never typed); the template's one
    set is the registered pipeline's, jointly; each tool is also reported, and a fixture exercises tool errors."""
    L = claims.build(tables=False)
    CH = claims.load(claims.CHALLENGE_RESULT)
    by_tool = CH["summary_by_tool"]
    for t, mac in (("reward_audit", "Scorer"), ("validity_independent", "Vind"), ("evaluator", "Eval")):
        assert _m(L, f"Challenge{mac}Met")["value"] == by_tool[t]["met"]
    cases = {r["case_id"] for r in CH["rows"]}
    joint = {c for c in cases if all(r["status"] == "met" for r in CH["rows"]
                                     if r["case_id"] == c and r["tool"] in claims.CHALLENGE_REGISTERED)}
    assert _m(L, "ChallengeN")["value"] == len(cases) and _m(L, "ChallengeMet")["value"] == len(joint)
    assert _m(L, "ChallengeMissed")["value"] == len(cases) - len(joint)
    assert "PENDING" not in _m(L, "ChallengeClause")["latex"] + _m(L, "ChallengeAppendixText")["latex"]
    for c in cases - joint:                          # every miss is listed, in the comparison output's words
        assert claims.tt(c) in _m(L, "ChallengeAppendixText")["latex"]
    V = claims.challenge_verify()                    # seal (ADDENDUM 19 section 7) and first-run hash list
    assert V["listed"] == _m(L, "ChallengeFirstRunFiles")["value"] and V["frozen"] == _m(L, "ChallengeSealFiles")["value"]
    Lf = _fixture_build(monkeypatch, tmp_path, SF.write_challenge)
    assert _m(Lf, "ChallengeToolErrors")["value"] == 1 and _m(Lf, "ChallengeValidAccepted")["value"] == 9
    assert _m(Lf, "ChallengeCorruptInstantiated")["value"] == 19     # the errored case is not instantiated
    (tmp_path / "p").mkdir()
    Lp = _fixture_build(monkeypatch, tmp_path / "p", lambda d: None)
    assert "had not been run" in _m(Lp, "ChallengeClause")["latex"] and _m(Lp, "ChallengeLedgerClause")["latex"] == ""


# ---------------------------------------------------------------- r27: GPT-6 round-19 corrections
def test_no_generated_sentence_calls_reverification_spontaneous():
    L = claims.build(tables=False)
    for mid in ("r25.anchor", "r25.noforce", "r25.boundary", "r25.contrib", "r25.concl", "r27.opus_instr"):
        assert "spontaneous" not in L.L[mid]["latex"].lower(), mid
    if all(claims.R21_STATES[b]["admissible"] for b in ("ClmB", "ClmBS")) and \
            L.L["r27.opus_instr"]["value"] == "GPT-6 r19 wording":
        assert L.L["r27.opus_instr"]["latex"].startswith(
            "Under an instruction defining correctness by the policy value ``\\ClmInstructionPhrase,'' Opus~5 re-read")
    assert claims.main_text_guard(L) == [] and claims.retracted_claims() == []


def test_risk_one_is_generated_from_block_status(monkeypatch, tmp_path):
    """GPT-6 r19 risk 1: completion is claimed only when the blocks are complete; BCS is labelled apart."""
    L = claims.build(tables=False)
    txt = L.L["r27.risk1"]["latex"]
    if claims.R21_STATES["BC"]["state"] != "complete":
        assert "completed before manuscript finalization" not in txt
    Lw = _fixture_build(monkeypatch, tmp_path, SF.worst)           # BC and BCS complete, rollouts after the freeze
    # r28 (GPT-6 r20 page 5): r20's exact status sentence once every block is complete
    assert Lw.L["r27.risk1"]["latex"] == ("Both prospective applications were frozen before their first model rollout "
                                          "and are complete.")
    assert "retained as prospective multiplicity control" in Lw.L["r27.holm_bc"]["latex"]
    assert "its adjustment of the claims tests is retrospective" in Lw.L["r27.holm_clm"]["latex"]

    def bc_only(d):                                                 # BC complete, BCS not run
        SF.worst(d)
        for f in ("BLOCK_BCS_RESULT.json", "search_log_blockBCS.json", "FINAL_REPORT_blockBCS.md"):
            if os.path.exists(os.path.join(d, f)):
                os.remove(os.path.join(d, f))
    (tmp_path / "b").mkdir()
    Lb = _fixture_build(monkeypatch, tmp_path / "b", bc_only)
    if claims.R21_STATES["BC"]["state"] == "complete" and claims.R21_STATES["BCS"]["state"] != "complete":
        t = Lb.L["r27.risk1"]["latex"]
        assert "are complete; Block~BCS" in t and claims.state_words("BCS") in t


def test_sealed_challenge_paragraph_is_gpt_wording_only_when_true(monkeypatch, tmp_path):
    L = claims.build(tables=False)
    CH = claims.load(claims.CHALLENGE_RESULT)
    by = CH["summary_by_tool"]
    para = _m(L, "ChallengeGptParagraph")["latex"]
    if by["reward_audit"]["met"] == _m(L, "ChallengeN")["value"]:
        assert "provides strong evidence for the independent outcome scorer" in para
    assert "converted" not in _m(L, "ChallengeRetainedSentence")["latex"]
    assert "identified as future regression targets" in _m(L, "ChallengeRetainedSentence")["latex"] or \
        by["validity_independent"]["met"] == _m(L, "ChallengeN")["value"]
    miss = _m(L, "ChallengeN")["value"] - by["evaluator"]["met"]
    assert claims.words(miss) in _m(L, "ChallengeRiskFourSentence")["latex"]
    Lf = _fixture_build(monkeypatch, tmp_path, SF.write_challenge)   # fixture: mutations unknown, a tool error
    assert "strong evidence" not in _m(Lf, "ChallengeGptParagraph")["latex"]


def test_diagnostic_fraction_is_not_called_a_partial_score():
    here = os.path.dirname(os.path.abspath(claims.__file__))
    main = claims.read(os.path.join(here, "main.tex")) + "".join(
        claims.read(os.path.join(here, "sections", x)) for x in os.listdir(os.path.join(here, "sections")))
    assert "partial score" not in main and "OswClmBS" not in main
    app = claims.read(os.path.join(here, "appendix.tex"))
    assert "is not comparable to partial scores\nreported by other computer-use benchmarks" in app or \
        "is not comparable to partial scores reported by other computer-use benchmarks" in app


# ---------------------------------------------------------------- r28: GPT-6 r20 page-by-page text, blind reviews
def test_r28_sentences_are_state_dependent(monkeypatch, tmp_path):
    """GPT-6 r20: a running BC is never an accomplished contribution, never 'end-to-end' with audits, never in the
    abstract as a result; once complete (worst-case fixture) the r20 completion wording is printed."""
    L = claims.build(tables=False)
    m = lambda mac: _m(L, mac)["latex"]  # noqa: E731
    if claims.R21_STATES["BC"]["state"] != "complete":
        assert "not claimed as a contribution" in m("ContribBCTail") and "(iv)" not in m("ContribBCTail")
        assert "on both prospective workflows" not in m("EndToEndSentence")
        assert m("AbsBCSentence") == "" and "reports no result here" in m("AbsApplicationsState")
    ab = claims.expand_abstract(L)
    # r30: BC's abstract sentence is sealed template text (ABS.BC.*, ABS.PW.*), exempt like the registered fallbacks
    ab_own = ab.replace(claims.expand_abstract(L, r"\AbsBCSentence").strip(), "")
    assert "version was built" not in ab_own and "paper-wide" not in ab_own and "rescue-opportunity" not in ab_own
    # r32: GPT-6 r25 p1 adds the second challenge; ADDENDUM G section 8.1 adds exactly one CLM-BG sentence
    assert 200 <= len(ab.split()) <= 320, len(ab.split())
    assert "unless" not in m("ClmConclSentence") and "hypothesis" in m("ClmBoundarySentence")
    Lw = _fixture_build(monkeypatch, tmp_path, SF.worst)
    mw = lambda mac: _m(Lw, mac)["latex"]  # noqa: E731
    assert mw("AbsBCSentence") == r" \AbsBCClause" and "(iv)" in mw("ContribBCTail")
    assert mw("AbsApplicationsState").startswith("We evaluate the finalized protocol prospectively in two workflows")


def test_r28_claims_main_reading_replaces_only_true_sentences():
    L = claims.build(tables=False)
    if not all(claims.R21_STATES[b]["admissible"] for b in ("ClmB", "ClmBS")):
        return
    body = _m(L, "BlockClmBSReadingMain")["latex"]
    assert "awaits the rest of the family" not in body and "copy-limit shortcut, run on the same cells" not in body
    assert "retrospective sensitivity analysis" in body and "derived-decision gate passed on all three" in body
    assert "not explained by" not in body       # r31 verify: counts only outside the sealed templates (section 3.4)
    assert _m(L, "BlockClmBSReadingBody")["latex"] != body            # the sealed full reading is unchanged
    par = _m(L, "ChallengeMainParagraph")["latex"]
    assert "strong evidence" not in par and "white-box to their builder" in par and "neither repaired nor reran" in par


def test_r28_results_table_is_prospective_only():
    claims.build(tables=True)
    here = os.path.dirname(os.path.abspath(claims.__file__))
    t = claims.read(os.path.join(here, "tables", "results_main.tex"))
    assert "PairedB" not in t and "HolmPaper" not in t and "BonfPaper" not in t and "gray" not in t
    lay = claims.read(os.path.join(here, "tables", "challenge_layers.tex"))
    assert "valid controls and rejected" in lay and "not a substitute" not in lay


def test_r28_supplement_text_is_generated_from_the_r28_test_manifest():
    """r28 lane (repro/supplement): the reproducibility statement's inventory is read from the pinned r28 test build,
    every size-dropped group is named with its count, and the offline run is stated from its own records."""
    L = claims.build(tables=False)
    # r36: the final re-pin -- SUPP_MAN is the release package's manifest
    assert claims.SUPP_MAN.endswith(os.path.join("release", "SUPPLEMENT_MANIFEST.json")) and \
        claims.sha(claims.SUPP_MAN) == claims.R20_PINS[claims.SUPP_MAN]
    M = claims.load(claims.SUPP_MAN)
    g = lambda k: L.L[k]["value"]  # noqa: E731
    assert g("supp.files") == M["packaged_count"] == len(M["packaged"])
    drop = {}
    for x in M["excluded_for_size"]:
        drop[x["group"]] = drop.get(x["group"], 0) + 1
    lo = L.L["supp.left_out"]["latex"]
    for grp, n in drop.items():
        if grp not in claims.SUPP_WORLD_GROUPS:
            assert f"the {n} " in lo or lo.startswith(f"{n} ") or f", {n} demo" in lo, (grp, n)
    assert f"{sum(n for k, n in drop.items() if k in claims.SUPP_WORLD_GROUPS)} larger world" in lo
    runs = {p["packaged_path"].split("P3v2/runs/")[1].split("/")[0] for p in M["packaged"]
            if "P3v2/runs/" in p["packaged_path"]} - {"_frames"}
    assert g("supp.runs") + g("supp.bc_inflight") + g("supp.bc_runs") + g("supp.bcs_runs") == len(runs)
    if (M.get("r31") or {}).get("bcs_evidence_shipped"):   # r36: BCS final (stopped at its cutoff) ships in full
        assert g("supp.bcs_status") == M["r31"]["bcs_disposition"]["disposition"] == "stopped_cutoff"
        assert "complete evidence of Block~BCS" in L.L["supp.contents"]["latex"] and \
            "still running" not in L.L["supp.contents"]["latex"]
    txt = L.L["supp.contents"]["latex"]
    assert "sealed archive challenge after its one run" in txt and r"\SuppClaimsAttemptDirs" in txt
    assert g("supp.claims_attempts") == M["claims_r28"]["attempt_dirs"]
    C, H = claims.load(claims.REPRO31_CLAIMS), claims.load(claims.REPRO31_CHAL)
    assert g("r28.repro.claims_checks") == len(C["checks"]) and g("r28.repro.chal_checks") == len(H["checks"])
    assert g("r28.repro.tables_ok") + g("r28.repro.tables_fail") == g("r28.repro.tables_n")
    assert "equal to this ledger's" in L.L["r28.repro.text"]["latex"]
    # a record that no longer describes this ledger is not quoted as agreeing with it
    L2 = claims.Ledger()
    L2.L = {k: dict(v) for k, v in L.L.items() if not k.startswith("r28.repro.")}
    L2.L["pending.ClmBS.CLM-OFF-A.pass"]["value"] += 1
    claims.d_r28_repro(L2)
    assert "earlier state of this ledger" in L2.L["r28.repro.text"]["latex"]


def _posthoc_sets(R):
    cor = [c for c in R["cases"] if c["case_id"].startswith("C")]
    stop = lambda t: {c["case_id"] for c in cor if c["tools"][t]["defect"] in claims.VAL_STOP}  # noqa: E731
    return stop("pipeline"), stop("baseline")


def test_r28_posthoc_check_is_separate_from_the_sealed_result_and_states_the_baseline_honestly(monkeypatch):
    """r28 lane (validation): the post-hoc claims-path check is labelled post hoc / author-constructed / not blind,
    never enters the sealed challenge's numbers, and its pipeline-vs-baseline comparison is recomputed here."""
    L = claims.build(tables=False)
    R = claims.load(claims.VAL28_RESULT)
    P, B = _posthoc_sets(R)
    assert L.L["r28.val.pipe_only"]["value"] == len(P - B) and L.L["r28.val.base_only"]["value"] == len(B - P)
    assert L.L["r28.val.neither"]["value"] == sum(1 for c in R["cases"] if c["case_id"].startswith("C")) - len(P | B)
    main = L.L["r28.val.main"]["latex"]
    assert "post hoc and not blind" in main and "Separately from the sealed" in main and "unchanged" in main
    assert r"\Val" not in L.L["chal.r28.main"]["latex"] and r"\Val" not in L.L["chal.clause"]["latex"]
    assert L.L["chal.met"]["value"] == claims.load(claims.CHALLENGE_RESULT)["summary_by_tool"]["validity_independent"]["met"]
    assert "does not catch everything the pipeline catches" in L.L["r28.val.results"]["latex"]
    # if the baseline had stopped every corruption the pipeline stopped, the text must say so
    R2 = json.loads(json.dumps(R))
    for c in R2["cases"]:
        if c["case_id"] in P and c["tools"]["baseline"]["defect"] not in claims.VAL_STOP:
            c["tools"]["baseline"].update(result="met", defect="caught")
    real = claims._pin28
    monkeypatch.setattr(claims, "_pin28", lambda p: R2 if p == claims.VAL28_RESULT else real(p))
    L2 = claims.Ledger()
    L2.L = {k: dict(v) for k, v in L.L.items() if not k.startswith("r28.val.")}
    claims.d_r28_validation(L2)
    assert "The baseline stopped every corruption the pipeline stopped" in L2.L["r28.val.main"]["latex"]
    assert "caught every corruption the pipeline caught" in L2.L["r28.val.results"]["latex"]


def test_r28_posthoc_tables_have_one_row_per_case_and_count_every_crosswalk_cell(tmp_path):
    L = claims.Ledger()
    L.L = {k: v for k, v in claims.build(tables=False).L.items() if not k.startswith("r28.val.")}
    claims.d_r28_validation(L, str(tmp_path))
    R, X = claims.load(claims.VAL28_RESULT), claims.load(claims.VAL28_CROSSWALK)
    rows = [ln for ln in (tmp_path / "posthoc_cases.tex").read_text().splitlines() if ln.startswith(r"\code{")]
    assert len(rows) == len(R["cases"]) == L.L["r28.val.cases"]["value"]
    xw = [ln for ln in (tmp_path / "posthoc_crosswalk.tex").read_text().splitlines() if ln.endswith(r"\\") and "&" in ln][1:]
    assert len(xw) == len(claims.VAL_XCOLS)
    for ln in xw:
        assert sum(int(x) for x in ln.rstrip("\\ ").split("&")[1:]) == len(X["rows"])


def test_r28_reproducibility_statement_is_short_and_the_inventory_is_in_the_appendix():
    """GPT-6 r20 page 9: the statement is a summary; the packaging counts and gaps live in Appendix app:inventory.
    The post-hoc paragraph states the baseline's declared scope beside its incremental-coverage comparison."""
    here = os.path.dirname(os.path.abspath(claims.__file__))
    main = claims.read(os.path.join(here, "main.tex"))
    stmt = main.split(r"\subsection*{Reproducibility statement}")[1].split(r"\subsection*{Ethics statement}")[0]
    for mac in (r"\SuppContents", r"\SuppLeftOutSize", r"\SuppReproResult", r"\SuppFiles", r"\SuppIrrecoverableText"):
        assert mac not in stmt and mac in (claims.read(os.path.join(here, "appendix.tex")) +
                                           claims.read(os.path.join(here, "provenance_body.tex"))), mac
    assert r"\SuppSummary" in stmt and r"\ref{app:inventory}" in stmt and len(stmt.split()) < 180
    L = claims.build(tables=False)
    assert "sealed archive challenge after its one run" in L.L["supp.summary"]["latex"]
    assert "assesses neither observation delivery nor the collateral-change and report terms" in L.L["r28.val.main"]["latex"]


# ---------------------------------------------------------------- r29: blind GPT-6 Pro r29 and Gemini r29 fold
def test_r29_selected_marks_one_qualifier_per_slot_and_templates_stay_sealed():
    """Blind GPT r29 (Appendix F): each block's QH slot marks exactly the ONE qualifier text_for() renders, and the
    CLM.QE/QE0 and CLM.QV/QV0 alternatives are never both marked for a block; the sealed templates are unchanged."""
    here = os.path.dirname(os.path.abspath(claims.__file__))
    claims.build(tables=True)
    t = claims.read(os.path.join(here, "tables", "readings_templates.tex"))
    marks = {tid: set(n.strip() for n in names.split(","))
             for tid, names in re.findall(r"\\texttt\{([A-Za-z0-9.+\-]+)\} \\textbf\{\[selected: ([^\]]*)\]\}", t)}
    for group in (("QH.survive", "QH.local", "QH.pending"), ("CLM.QE", "CLM.QE0"), ("CLM.QV", "CLM.QV0")):
        seen = [b for tid in group for b in marks.get(tid, ())]
        assert len(seen) == len(set(seen)), (group, marks)
    seal = claims.read(os.path.join(claims.FM, "REPAIR_r21", "READINGS_SEAL.txt"))
    assert claims.sha(os.path.join(here, "readings", "templates.tex")) == \
        re.search(r"^templates_sha256: ([0-9a-f]{64})$", seal, re.M).group(1)
    # the sealed rule functions (r21_state, _resolve_slot, ...) are digest-pinned: an edit inside them blocks every
    # registered launch (a19_gates.py readings-sealed refused Block BCS on 2026-09-24 19:33Z); put new wording outside
    assert claims.rule_digest() == re.search(r"^rule_sha256: ([0-9a-f]{64})$", seal, re.M).group(1)


def test_r29_lanes_are_pinned_post_hoc_and_one_account_with_r28():
    """Blind GPT r29 W1/W2: the matched comparison and the sweep are post hoc, author-built, pinned, kept apart from
    the sealed challenge, and the claims rows are the r28 run's numbers (one account, no second count)."""
    for p, h in claims.R29_PINS.items():
        assert claims.sha(p) == h, p
    L = claims.build(tables=False)
    m = lambda mac: _m(L, mac)["latex"]  # noqa: E731
    assert "post hoc, author-built, not blind" in m("MatchedMainParagraph") and "stands unchanged" in m("MatchedMainParagraph")
    assert r"\MB" not in m("ChallengeMainParagraph") and r"\Sweep" not in m("ChallengeMainParagraph")
    assert "post hoc, author-built, not blind" in m("MatchedCaption") and "tab:layers" in m("MatchedCaption")
    assert "post hoc and author-built" in m("MatchedLimitClause")
    MH = claims.load(claims.MB_HEAD)["workflows"]["claims"]["end_to_end"]
    assert MH["protocol_pipeline"]["corruptions_rejected"] == L.L["r28.val.pipeline.stop"]["value"]
    assert MH["simple_baseline"]["corruptions_rejected"] == L.L["r28.val.baseline.stop"]["value"]
    E = claims.load(claims.ES_EPIS)
    assert _m(L, "SweepN")["value"] == len(E["episodes"]) == 48
    s = m("SweepSentence")
    assert "written knowing the fault classes" in s and "post-hoc" in s
    if _m(L, "SweepSentence")["value"] == "generated":
        assert _m(L, "SweepAgree")["value"] == 48 and _m(L, "SweepBad")["value"] == 0


def test_r29_main_flow_has_no_pending_filler_until_bc_reports(monkeypatch, tmp_path):
    """Gemini r29 / blind GPT r29: while BC has not reported, Section 5.2 is one compact design-and-state paragraph with
    no template text and Figure 3 has no empty panel; once it reports (worst-case fixture) the full reading returns."""
    here = os.path.dirname(os.path.abspath(claims.__file__))
    for f in ("sections/sec5_1_bc.tex", "sections/sec4_testbed.tex", "sections/sec8_caught.tex"):
        body = claims.read(os.path.join(here, f))
        assert "PENDING" not in body and r"\guilsinglleft" not in body, f
    L = claims.build(tables=False)
    if claims.R21_STATES["BC"]["state"] != "complete":
        t = _m(L, "BCMainText")["latex"]
        assert "ReadingBody" not in t and "ShortForm" not in t and "contributes a result to this version" in t
        assert "(b)" not in _m(L, "FigResultsCaption")["latex"]
    Lw = _fixture_build(monkeypatch, tmp_path, SF.worst)
    assert r"\BlockBCReadingBody" in _m(Lw, "BCMainText")["latex"] and "(b)" in _m(Lw, "FigResultsCaption")["latex"]


def test_r29_worked_instance_order_clause_and_census_match_the_records():
    """Blind GPT r29 W3/W5/W6: the worked claims instance is the X_up row's arithmetic, the order clause's counts are
    the order record's, and the limitation quotes the claims-specific census."""
    L = claims.build(tables=False)
    N = claims.load(claims.CS_INST)
    x = next(r for r in N["rows"] if r["case"] == "X_up")
    w = _m(L, "ClmWorkedInstance")["latex"]
    for k in ("amount_claimed", "deductible", "eligible", "old_limit", "new_limit"):
        assert claims._money(x[k]) in w, k
    assert claims._money(x["cells"]["CLM-OFF-A"]["correct_approval"]) in w
    O = claims.load(claims.CS_ORDER)["blocks"]["CLMS"]["by_period"]
    oc = _m(L, "ClmOrderClause")
    if oc["value"] == "stated":
        assert f"of {O['of']} pairs" in oc["latex"] and str(O["first_run_arm_success"]) in oc["latex"]
    CE = claims.load(claims.CS_CENSUS)["totals"]
    assert _m(L, "CensusNonReadOpus")["value"] == CE["CLM"]["non_read_calls"]
    assert _m(L, "CensusNonReadSonnet")["value"] == CE["CLMS"]["non_read_calls"]
    assert r"\CensusNonReadSonnet" in _m(L, "NonReadClaimsClause")["latex"]


def test_r30_registered_bc_rule_equals_the_mirror_and_bc_records_are_pinned(monkeypatch, tmp_path):
    """r30: once BC reports, the registered rule (block_report._bc_readings) on its inputs selects exactly the mirror's
    readings, and the real BC records are pinned by sha256; on a hermetic fixture the same equality is checked."""
    Lw = _fixture_build(monkeypatch, tmp_path, SF.worst)
    st = claims.R21_STATES["BC"]
    assert st["state"] == "complete"
    assert claims.bc_registered_readings(st) == claims.bc_reading_items("BC", st, claims.r21_contrasts("BC", st))[1]
    assert _m(Lw, "BCRuleCheck")["value"] == "registered rule = mirror"
    monkeypatch.undo()
    L = claims.build(tables=False)
    st = claims.R21_STATES["BC"]
    if st["admissible"] and st["state"] == "complete":
        assert set(claims.BC_PINS) == {"BLOCK_BC_RESULT.json", "FINAL_REPORT_blockBC.md", "VALIDITY_INDEPENDENT_blockBC.json",
                                       os.path.join("reward_audit_blockBC", "REWARD_AUDIT.json")}
        assert _m(L, "BCRuleCheck")["artifacts"]
        v = claims.load(os.path.join(claims.P3V2, "VALIDITY_INDEPENDENT_blockBC.json"))["summary"]
        assert _m(L, "BlockBCVindAgreeSlash")["latex"] == f"{v['agree']}/{v['attempts']}"   # BC-family schema


def test_r30_unfinished_blocks_show_their_true_state_and_the_nogo_is_one_clause():
    """r30: BGC prints the quota reason ADDENDUM 19 records (never a number); BCS stays scheduled until it runs; the
    screenshot-only NO-GO is exactly one limitations clause, from the pinned G1 gate record."""
    L = claims.build(tables=False)
    S = claims.R21_STATES
    if S["BGC"]["state"] in ("pending", "notrun") and not claims._bgc_disposition()[0]:
        assert "quota is exhausted until 2026-09-30" in _m(L, "BlockBGCStateCell")["latex"]
    if claims._bgc_disposition()[0]:    # r31: the recorded terminal disposition is final and printed as such
        assert S["BGC"]["state"] == "notrun" and "launch preconditions unmet" in _m(L, "BlockBGCStateCell")["latex"]
        assert "not run: not run" not in _m(L, "BlockBGCStateCell")["latex"]
    if S["BCS"]["state"] == "pending":
        assert _m(L, "BlockBCSStateCell")["latex"].startswith("scheduled")
    # r30 verify: a reported block's result is "produced after the package", never "not yet produced"
    if os.path.exists(os.path.join(claims.P3V2, "BLOCK_BC_RESULT.json")):
        assert "clinic prospective blocks' results" not in _m(L, "SuppNotYet")["latex"]
        # r31: once a package ships BC complete, BC is packaged rather than "produced after the package"
        assert "Block~BC" in _m(L, "SuppClaimsAfter")["latex"] or L.L["supp.bc_runs"]["value"] > 0
    here = os.path.dirname(os.path.abspath(claims.__file__))
    tex = "".join(claims.read(os.path.join(here, f)) for f in ["main.tex", "appendix.tex"] +
                  [os.path.join("sections", s) for s in sorted(os.listdir(os.path.join(here, "sections")))])
    # r31 (GPT-6 r23 page 9): r23's NO-GO wording with the gate's own counts
    assert tex.count(r"\OswNoGoR") == 1 and r"\OswNoGoR" in claims.read(
        os.path.join(here, "sections", "sec9_limits.tex"))
    nogo = _m(L, "OswNoGoR")["latex"]
    assert "18 of 144" in nogo and "4 of 404" in nogo and "no behavioral evidence" in nogo
    assert "before any model rollout" in nogo and "1536" in nogo and "untested" in nogo
    assert claims.sha(claims.OSW_G1) == claims.R30_PINS[claims.OSW_G1]


# ---------------------------------------------------------------- r31: GPT-6 r23 page edits, blind GPT-6 Pro r30 items 4-5
def test_r31_interpretation_is_sealed_template_text_and_table1_has_no_gpt_row(monkeypatch, tmp_path):
    """r31: every interpretive clause of the r23 abstract/introduction/Section 5.2/conclusion is the selected sealed
    template; Table 1 has no GPT-6 row; the BC bound is stated as arithmetic only while the family is unresolved."""
    L = claims.build(tables=True)
    m = lambda mac: _m(L, mac)["latex"]  # noqa: E731
    T = claims.load_templates()
    here = os.path.dirname(os.path.abspath(claims.__file__))
    assert "GPT-6" not in claims.read(os.path.join(here, "tables", "results_main.tex"))
    st = claims.R21_STATES["BC"]
    if st["admissible"] and st["state"] == "complete":
        full, frag, ids, items = claims._bc_reading_parts(T, "BC")
        for tid in ids:
            assert claims.render(T, "BC." + tid, "BC") in m("BCMainTextR")
        if set(ids) <= set(claims.R31_CLEAR_READINGS):
            assert full in m("AbsBCR") and full in m("IntroResultsR")
        assert frag in m("ConclR") and frag in m("ContribTwoR")
        assert claims.render(T, "BC.QE", "BC") in m("BCMainTextR")        # blind r30 item 4: calendar condition
        if claims.R21_PW.get(("BC", "LIVE_vs_CUE"), "pending") == "pending":
            assert r"\HolmPaperM\times\BlockBCLiveCueP=\BlockBCLiveCueBonfPaper<\alpha" in m("BCMainTextR")
    for mac in ("AbsBCR", "IntroResultsR", "ConclR", "BCMainTextR", "ContribTwoR"):
        assert "does not rescue" not in m(mac) and "one token" not in m(mac)
    assert claims.sha(os.path.join(claims.P3V2, "BGC_DISPOSITION_A19.json")) == claims.BGC_DISP_PIN
    Lw = _fixture_build(monkeypatch, tmp_path, SF.worst)     # the fallbacks hold on the worst case
    assert _m(Lw, "AbsBCR")["value"] in ("fallback", "r23 counts + sealed reading")


def test_r31_supplement_repin_states_what_the_r31_test_package_holds():
    """r31 (lane 3 fold): the reproducibility statement and inventory are true for the r31 test package -- Block BC
    ships complete (every run directory its log references), no screenshot frame ships, Block BCS's in-flight evidence
    is kept out and named as added in the final rebuild, and the prospective target's record agrees with the ledger."""
    L = claims.build(tables=False)
    g = lambda k: L.L[k]["value"]  # noqa: E731
    M = claims.load(claims.SUPP_MAN)
    log = claims.load(os.path.join(claims.P3V2, "search_log_blockBC.json"))
    assert g("supp.bc_runs") == M["r31"]["bc_run_dirs"] == len(log["rollouts"]) and g("supp.bc_inflight") == 0
    assert g("supp.frames_any") == 0 and g("supp.ep_frames") == 0
    txt = L.L["supp.contents"]["latex"]
    assert "complete evidence of Block~BC" in txt and "every screenshot frame" not in txt
    assert "while it was still running (a partial copy" not in txt
    PR = claims.load(claims.REPRO31_PROS)
    assert g("r28.repro.pros_checks") == len(PR["checks"]) == g("r28.repro.pros_ok")
    rt = L.L["r28.repro.text"]["latex"]
    assert "prospective target passed" in rt and "did not:" not in rt
    rs = L.L["r31.repro"]["latex"]
    assert "including BC" in rs or "(the claims blocks and BC)" in rs
    assert "complete raw archives" not in rs and "raw text archives" in rs     # r31 verify: no frame ships
    assert "no screenshot frame ships" in L.L["supp.summary"]["latex"]
    if M["r31"]["bcs_status"] != "complete" and claims.R21_STATES["BCS"]["state"] == "running":
        assert "Block~BCS, running when the package was built, is added" in rs
        assert "Block~BCS" in L.L["supp.not_yet"]["latex"] and g("supp.bcs_kept_out") == len(M["r31"]["run_dirs_kept_out"])
        assert "Block~BCS had written while it was running" in L.L["supp.kept_out"]["latex"]
    elif claims.R21_STATES["BCS"].get("final"):   # r37: BCS final, the package predates it -- no "running" wording
        assert "running" not in rs and "running" not in rt


def test_r31_blind_challenge_counts_are_recomputed_and_misses_are_stated():
    """r31 lane 2: the blind-constructed challenge -- GPT-6-designed classes and expectations -- is labelled apart from
    the sealed and post-hoc challenges, every count is recomputed from the per-case record, and the pipeline's misses
    (no verdict on two cases, one wrong class) are printed, not hidden."""
    L = claims.build(tables=False)
    g = lambda k: L.L[k]["value"]  # noqa: E731
    R = claims.load(claims.BLIND_RESULT)
    adm = [c for c in R["cases"] if c["admitted"]]
    assert g("r31.blind.adm") == len(adm) and g("r31.blind.specs") == len(R["cases"])
    cor = [c for c in adm if c["kind"] == "corruption"]
    assert g("r31.blind.cor") == len(cor) and g("r31.blind.ctl") == len(adm) - len(cor)
    err = [c for c in adm if c["tools"]["pipeline"]["outcome"] == "tool_error"]
    fa = [c for c in cor if c["tools"]["pipeline"]["outcome"] == "false_acceptance"]
    wrong = [c for c in cor if c["tools"]["pipeline"]["outcome"] in claims.BLIND_CAUGHT
             and c["tools"]["pipeline"]["met"] == "not met"]
    assert (g("r31.blind.pipe.err"), g("r31.blind.pipe.fa"), g("r31.blind.pipe.wrong")) == (len(err), len(fa), len(wrong))
    sc = sum(c["tools"]["scorer"]["outcome"] == "false_acceptance" for c in cor)
    assert g("r31.blind.scorer_fa") == sc
    main = L.L["r31.blind.main"]["latex"]
    assert "Unlike the sealed and post-hoc cases" in main and "GPT-6" in main and "ran once" in main
    if err:
        assert "gave no verdict on" in main
    if wrong:
        assert "the wrong class" in main
    app = L.L["r31.blind.app"]["latex"]
    for c in err + wrong:
        assert c["case_id"] in app
    assert r"\BlindAppendixText" in claims.read(os.path.join(claims.HERE, "appendix.tex"))
    sec8 = claims.read(os.path.join(claims.HERE, "sections", "sec8_caught.tex"))   # r32; r34: the compact companion
    b3 = L.L["r34.ext.blind3"]["latex"]
    assert r"\BlindMainR" in sec8 or (r"\BlindMainThree" in sec8 and (b3 == r"\BlindMainR" or (
        "Only the case design was blind" in b3 and "gave no verdict on" in b3 and "counted none as clean" in b3)))
    # a changed lane record fails the build rather than being re-read
    assert claims.sha(claims.BLIND_RESULT) == claims.BLIND_PINS[claims.BLIND_RESULT]


# ---------------------------------------------------------------- r32: GPT-6 r25 C/D, blind GPT r31, Gemini r31 text items
def test_r32_holm_ranges_are_arithmetic_and_clmbs_cannot_reject():
    """Blind GPT r31 (task item a): with the fixed 12-slot family, every observed slot's printed range is exactly the
    min/max of its Holm-adjusted p over the unresolved slots' possible values, and CLM-BS (p = 0.00781, at best 5th) can
    never reject; the impossible 'at least four of the two unresolved tests' sentence is gone."""
    import itertools
    L = claims.build(tables=True)
    fam = claims.load(claims.FAMILY_JSON)
    obs, pend = [], []
    for s in fam["slots"]:
        lab = s["label"]
        b = L.L[f"fam.{lab}.bonf"]["value"]
        if isinstance(b, float):
            obs.append(lab)
        elif b == "pending":
            pend.append(lab)
    grid = [0.0, 1e-9, 1e-4, 0.001, 0.002, 0.005, 0.0078, 0.01, 0.05, 0.3, 1.0]
    # recover each observed p from the ledger's min(1, m p) (all observed p here are < 1/m or exactly 1)
    m = len(fam["slots"])
    pv = {lab: (L.L[f"fam.{lab}.bonf"]["value"] / m if L.L[f"fam.{lab}.bonf"]["value"] < 1 else 1.0) for lab in obs}
    labs = [s["label"] for s in fam["slots"]]
    for lab in obs:
        vals = []
        for combo in itertools.product(grid, repeat=len(pend)):
            vec = [pv[x] if x in pv else (combo[pend.index(x)] if x in pend else 1.0) for x in labs]
            vals.append(claims.holm(vec)[labs.index(lab)])
        assert abs(min(vals) - L.L[f"r32.holm.{lab}.lo"]["value"]) < 1e-12, lab
        assert abs(max(vals) - L.L[f"r32.holm.{lab}.hi"]["value"]) < 1e-12, lab
    if "ClmBS" in obs and pend:
        assert L.L["r32.holm.ClmBS.lo"]["value"] > 0.05
        assert "cannot reject" in L.L["r32.clmbs_holm"]["latex"]
        assert r"8\times\BlockClmBSOnOffP" in L.L["r32.holm_facts"]["latex"]
    app = claims.read(os.path.join(claims.HERE, "appendix.tex"))
    assert r"\HolmPaperSurvivalFacts" in app and "HolmPaperClmBSNeed" not in app
    assert r"\ClmBSPaperHolmR" in claims.read(os.path.join(claims.HERE, "sections", "sec6_claims.tex"))
    tests = claims.read(os.path.join(claims.HERE, "tables", "tests.tex"))
    if pend:                                   # r37: a range is printed only while a slot is unresolved
        assert r"\HolmPaperLo" in tests
    else:
        assert r"\HolmPaperLo" not in tests and L.L["fam.status"]["value"] == f"{m} of {m} resolved"


def test_r32_text_items_are_generated_as_stated():
    """GPT-6 r25 C/D and blind GPT r31: running blocks are never 'present'/'completed'; the BGC disposition is words;
    the CUE link-follow count sits beside the CUE result; the rule-only challenge states abstentions and its blindness
    boundary; causal wording is narrowed; the blind appendix states the verified timing, not 'while generating'."""
    L = claims.build(tables=False)
    m = lambda k: L.L[k]["latex"]  # noqa: E731
    S = claims.R21_STATES
    assert "not\\_run" not in m("r21.BGC.disposition") and "not_run" not in m("r21.BGC.disposition")
    if S["BCS"]["state"] == "running":
        assert "BCS is running" in m("r32.vind_status") and "complete for" in m("r32.vind_status")
        assert "complete for BC, CLM-B and CLM-BS" in m("r32.vind_status") or "BCS" not in m("r32.vind_status").split(";")[0]
    if L.L["r32.sec5"]["value"] == "r25":
        assert "Both prospective workflows" not in m("r32.sec5") and "two primary prospective applications" in m("r32.sec5")
    if S["BC"]["admissible"] and S["BC"]["state"] == "complete":
        assert r"\BlockBCFRXCueALinkFollowed{} of \BlockBCFRXCueAN{} CUE-A runs followed" in m("r31.bc_main")
    if L.L["r32.blind_main"]["value"] == "r25":
        bm = m("r32.blind_main")
        assert "gave no verdict on" in bm and "counted none as clean" in bm and "Only the case design was blind" in bm
        assert "blind-constructed" not in bm.lower()
        assert "blind" not in re.sub(r"\\[A-Za-z]+", "", m("r32.abs_chal")).lower()
        app = m("r32.blind_app")
        assert "while the" not in app and r"\BlindRulesUTC" in app and "not a human adjudicator" in app
        assert "which is not" in app and "was not rerun" in app
    here = claims.HERE
    txt = "".join(claims.read(os.path.join(here, "sections", f)) for f in os.listdir(os.path.join(here, "sections")))
    assert "within-interface causal effects" not in txt and "independently testable" not in txt
    assert "blind-constructed" not in claims.read(os.path.join(here, "main.tex"))
    mt = claims.read(os.path.join(here, "main.tex"))   # r34: the three-challenge sentence falls back to \AbsChalTwo
    assert r"\AbsChalTwo" in mt or (r"\AbsChalThree" in mt and "blind" not in re.sub(r"\\[A-Za-z]+", "", m("r34.ext.abs")).lower())


# ---------------------------------------------------------------- r32: CLM-BG (ADDENDUM G, Gemini 3.1 Pro Preview)
def test_r32_clmg_is_folded_with_only_its_registered_sentences():
    """ADDENDUM G section 8: the Results paragraph, abstract sentence, limitations sentence and mixed-table caption are
    the frozen addendum's own text (section 8.2 item 8 / 8.3 R3 for this complete, R3, controls-credible block), filled
    from the result file; each appears where registered and nowhere else; Table 1 carries the Gemini row with the
    caption; no 'Claude models only' scope survives; CLM-BG never enters the paper-wide family; and the sealed rule
    digest is untouched."""
    if not claims.clmg_present():
        pytest.skip("CLM-BG is not in this checkout")
    L = claims.build(tables=True)
    m = lambda mac: _m(L, mac)["latex"]  # noqa: E731
    A = claims.read(claims.clmg_path("GEMINI_XV/PRECOMMIT_CLAIMS_ADDENDUM_G.md"))
    res, ab, lim, cap = claims.clmg_registered(A)
    R = claims.load(claims.clmg_path("GEMINI_XV/BLOCK_CLMG_RESULT.json"))
    assert claims.clmg_select(R) == (8, "R3")
    pr = R["reading"]["paired"]
    f = {"f": pr["off_failures"], "r": pr["rescues"], "h": pr["harms"], "t": pr["ties"], "p": claims.pfmt(pr["p"]),
         "OFF": sum(R["decide_inputs"]["off"]), "ON": sum(R["decide_inputs"]["on"])}
    assert m("ClmGResultsR") == claims.clmg_fill(res[8], f)
    assert m("ClmGAbstractR") == claims.clmg_fill(ab["R3"], f) == (
        "A separately pre-registered follow-up with a non-Anthropic configuration (Gemini 3.1 Pro Preview) did not meet "
        "the registered effect criterion (0/10 to 5/10, exact p = 0.0625).")
    assert m("ClmGLimitR") == lim and m("ClmGCaption") == cap == R["cross_vendor"]["caption"]
    here = claims.HERE
    main = claims.read(os.path.join(here, "main.tex"))
    secs = {f: claims.read(os.path.join(here, "sections", f)) for f in os.listdir(os.path.join(here, "sections"))}
    app = claims.read(os.path.join(here, "appendix.tex"))
    alltex = main + "".join(secs.values()) + app
    ab_tex = claims._abstract_tex()
    assert ab_tex.count(r"\ClmGAbstractR") == 1 and claims.expand_abstract(L).count("did not meet the registered") == 1
    assert alltex.count(r"\ClmGResultsR") == 1 and r"\ClmGResultsR" in secs["sec6_claims.tex"]
    assert alltex.count(r"\ClmGLimitR") == 1 and r"\ClmGLimitR" in secs["sec9_limits.tex"]
    assert "Claude models only" not in alltex and "models are Claude models" not in alltex
    rows = claims.read(os.path.join(here, "tables", "results_main.tex"))
    assert r"(CLM-BG) & \ClmGOffAPassFrac & \ClmGOnAPassFrac" in rows
    assert r"\ClmGCaption" in main.split(r"\label{tab:results}")[0].split(r"\begin{table}")[-1]
    sec = app.split(r"\label{app:clmg}")[1].split(r"\section{")[0]
    for b in claims.CLMG_BANNED[1:]:                       # s8.3 language rules ('vendor effect' only in the caption)
        assert b not in sec.lower() and b not in m("ClmGResultsR").lower()
    assert "vendor effect" not in (m("ClmGResultsR") + m("ClmGAbstractR") + m("ClmGLimitR")).lower()
    fam = claims.load(claims.FAMILY_JSON)
    assert len(fam["slots"]) == 12 and not any("XV" in json.dumps(s_) or "CLMG" in json.dumps(s_) for s_ in fam["slots"])
    assert "Holm slot XV-1" in sec and "identifiers only" in sec



# ---------------------------------------------------------------- r34: the externally designed and instantiated challenge
def test_r34_external_challenge_counts_are_recomputed_and_labelled():
    """r34: every count of the externally built challenge is recomputed from the pinned per-case record, the lane is
    labelled as designed AND instantiated by an external model agent (not an independent team), the disputes never
    change a score, and the main text, abstract, appendix and table all read the generated macros."""
    L = claims.build(tables=False)
    g = lambda k: L.L[k]["value"]  # noqa: E731
    F = claims.load(claims.EXT_FULL)
    R = claims.load(claims.EXT_RESULT)
    for p, h in claims.EXT_PINS.items():
        assert claims.sha(p) == h
    adm = [c for c in F["cases"] if c["admitted"]]
    assert g("r34.ext.designed") == len(F["cases"]) and g("r34.ext.run") == len(adm)
    assert g("r34.ext.excl") == len(F["cases"]) - len(adm)
    for w in ("claims", "clinic"):
        cor = [c for c in adm if c["workflow"] == w and c["kind"] == "corruption"]
        pc = sum(c["tools"]["pipeline"]["outcome"] in claims.BLIND_CAUGHT for c in cor)
        pf = sum(c["tools"]["pipeline"]["outcome"] == "false_acceptance" for c in cor)
        b = claims.EXT_BASE[w][0]
        bc = sum(c["tools"][b]["outcome"] in claims.BLIND_CAUGHT for c in cor)
        assert (g(f"r34.ext.{w}.pipeline.caught"), g(f"r34.ext.{w}.pipeline.fa"), g(f"r34.ext.{w}.{b}.caught")) == (pc, pf, bc)
        assert pc == R["per_tool"][w]["pipeline"]["corruptions_caught"]
    ndisp = len([k for k in claims.load(claims.EXT_DISPUTES) if not k.startswith("_")])
    assert g("r34.ext.disputes") == ndisp == len(R["disputes"])
    main = L.L["r34.ext.main"]["latex"]
    assert "\\emph{and} wrote their generator" in main and "unread" in main and "no independent team" in main
    app = L.L["r34.ext.app"]["latex"]
    assert "not an independent research team" in app and "policy under test" in app and "scores unchanged" in app
    # r34 verify: the constructor's served model is read from the pinned Gemini CLI session log; it is CLM-BG's model
    clmg = [c["value"] for c in L.L.values() if c["macro"] == "ClmGModel"]
    assert [g("r34.ext.model")] == clmg and "(CLM-BG, the same model)" in app and g("r34.ext.model") in app
    assert r"\ExtConstructorModel" in claims.read(os.path.join(claims.HERE, "main.tex"))
    for i in ("EB14", "EB18", "EB12"):
        assert i in app
    here = claims.HERE
    assert r"\ExtMainR" in claims.read(os.path.join(here, "sections", "sec8_caught.tex"))
    ap = claims.read(os.path.join(here, "appendix.tex"))
    assert r"\label{app:external}" in ap and r"\ExtAppendixText" in ap and r"\input{tables/external_tools}" in ap
    assert r"\AbsChalThree" in claims._abstract_tex()
    ab = claims.expand_abstract(L)
    assert "external agent designed and generated" in ab and 200 <= len(ab.split()) <= 320
    intro = re.sub(r"\s+", " ", claims.read(os.path.join(here, "sections", "sec1_intro.tex")))
    assert "not a general effect of changing environments" in intro and "single-rollout" in intro


def test_r37_bcs_fold_counts_from_raw_rows_and_family_closed():
    """r37: once the experiment freeze record exists, Block BCS is final (incomplete at its registered cutoff); its
    execution-record counts equal a recount of the raw search-log rows (never the log's top-level status), and the
    twelve-slot paper-wide family has no unresolved slot."""
    if claims.r21_read(claims.FREEZE_NAME)[0] is None:
        return
    L = claims.build(tables=False)
    g = lambda k: L.L[k]["value"]  # noqa: E731
    st = claims.R21_STATES["BCS"]
    rows = claims.load(os.path.join(claims.P3V2, "search_log_blockBCS.json"))["rollouts"]
    if not os.path.exists(os.path.join(claims.P3V2, "BLOCK_BCS_RESULT.json")):
        assert st["state"] == "incomplete" and st["final"] and not st["admissible"]
    spec = claims.load(os.path.join(claims.P3V2, "block_BCS.json"))
    cells = {(lv, int(s)) for c in spec["cells"] for lv in (c.get("group") or [c.get("level")]) for s in c["seeds"]}
    counted = [(r["level"], int(r["seed"])) for r in rows if r.get("counted") is True]
    assert len(counted) == len(set(counted)) and set(counted) <= cells
    assert (g("r34.bcs_cells"), g("r34.bcs_cells_counted"), g("r34.bcs_attempts"), g("r34.bcs_not_counted")) == \
        (len(cells), len(set(counted)), len(rows), len(rows) - len(counted))
    m = len(claims.load(claims.FAMILY_JSON)["slots"])
    assert g("fam.status") == f"{m} of {m} resolved" and g("fam.rejected") != "PENDING"
    assert "PENDING" not in {str(c["value"]) for c in L.L.values() if c["macro"].startswith(("HolmPaper", "BonfPaper"))}


# ---------------------------------------------------------------- REPAIR_r37: the final blind reviews (GPT-6, Gemini)
def test_r37_final_review_text_is_sealed_template_or_arithmetic(monkeypatch, tmp_path):
    """REPAIR_r37 (blind GPT-6 W14/raise 11, Gemini W1/Q3): the abstract, introduction, contribution and conclusion
    frame CLM-BS as its registered block-local test with the retrospective paper-wide Holm value as arithmetic and state
    BC's paper-wide value as arithmetic; every interpretive clause is the selected sealed template; the post-hoc baseline
    paragraph says author-built and not blind and names the external challenge's misses; the clinic caveat sits in the
    Table 1 success sentence; the worst-case fixture falls back to the replaced macros."""
    L = claims.build(tables=False)
    m = lambda mac: _m(L, mac)["latex"]  # noqa: E731
    val = lambda mac: _m(L, mac)["value"]  # noqa: E731
    T = claims.load_templates()
    here = claims.HERE
    raw = claims._abstract_tex()
    for mac in ("AbsBCR", "AbsBCHolmS", "AbsClmS", "AbsChalThree", "AbsChalMissS", "ClmGAbstractR", "ConclNullClause"):
        assert "\\" + mac in raw, mac
    ab = claims.expand_abstract(L)
    assert 200 <= len(ab.split()) <= 320 and claims.abstract_consistency(L) == []
    secs = {f: claims.read(os.path.join(here, "sections", f)) for f in os.listdir(os.path.join(here, "sections"))}
    assert r"\IntroResultsS" in secs["sec1_intro.tex"] and r"\ContribTwoS" in secs["sec1_intro.tex"]
    assert r"\ConclThree" in secs["sec9_limits.tex"] and r"\BCMainTextS" in secs["sec5_1_bc.tex"]
    assert r"\BlockClmBSReadingMainS" in secs["sec6_claims.tex"] and r"\MatchedMainFour" in secs["sec8_caught.tex"]
    cap = claims.read(os.path.join(here, "main.tex")).split(r"\label{tab:results}")[0].split(r"\begin{table}")[-1]
    assert "Success requires the full evaluator endpoint; in clinic rows its\ncalendar-compatibility term" in cap
    if val("AbsClmS") == "r37":
        assert "registered block-local p=" in ab and "retrospective twelve-test Holm p=" in ab
        assert claims.R21_PW[("ClmBS", "primary")] == "local"
        assert _m(L, "HolmPaperClmBS")["value"] > _m(L, "Alpha")["value"] >= _m(L, "BlockClmBSOnOffP")["value"]
    if val("AbsBCHolmS") == "r37":
        assert claims.R21_PW[("BC", "LIVE_vs_CUE")] == "survive"
        assert _m(L, "HolmPaperBCLiveCue")["value"] <= _m(L, "Alpha")["value"]
        assert "paper-wide" not in ab and "p = 0.002" not in ab
    if val("IntroResultsS") == "r37":
        full, frag = claims._bc_reading_parts(T, "BC")[:2]
        clm = claims.render(T, "FRAG.CLM.R1")
        assert full in m("IntroResultsS") and clm in m("IntroResultsS")
        for mac in ("ContribTwoS", "ConclThree"):
            assert frag in m(mac) and clm in m(mac) and r"\HolmPaperClmBS" in m(mac)
        assert claims.render(T, "QH.local", "ClmBS", C="OnOff", Contrast="OFF-A--ON-A") in m("BlockClmBSReadingMainS")
    if val("BCMainTextS") == "r37":
        sep = r"\par\paragraph{Result.} "
        assert m("BCMainTextS").split(sep)[1] == m("BCMainTextR").split(sep)[1]      # the sealed result paragraph
        assert claims.render(T, "BC.QE", "BC") in m("BCMainTextS")
    if val("MatchedMainFour") == "r37":
        m4 = m("MatchedMainFour")
        assert "post hoc, author-built and not blind" in m4 and "stands unchanged" in m4
        assert r"\ExtClaimsPipeFA" in m4 and r"\ExtClinicPipeFA" in m4 and "independent construction" in m4
    assert _m(L, "ExtPipeFATotal")["value"] == _m(L, "ExtClaimsPipeFA")["value"] + _m(L, "ExtClinicPipeFA")["value"]
    Lw = _fixture_build(monkeypatch, tmp_path, SF.worst)
    for mac, fb in (("AbsClmS", r"\AbsClmR"), ("IntroResultsS", r"\IntroResultsR"), ("ContribTwoS", r"\ContribTwoR"),
                    ("ConclThree", r"\ConclTwo"), ("BlockClmBSReadingMainS", r"\BlockClmBSReadingMain")):
        assert _m(Lw, mac)["latex"] == fb, mac
    assert _m(Lw, "AbsBCHolmS")["latex"] == ""

